Stein traces and characterizing slopes

We show that there exists an infinite family of pairwise non-isotopic Legendrian knots in the standard contact 3-sphere whose Stein traces are equivalent. This is the first example of such phenomenon. Different constructions are developed in the article, including a contact annulus twist, explicit Weinstein handlebody equivalences, and a discussion on dualizable patterns in the contact setting. These constructions can be used to systematically construct distinct Legendrian knots in the standard contact 3-sphere with contactomorphic (-1)-surgeries and, in many cases, equivalent Stein traces. In addition, we also discuss characterizing slopes and provide results in the opposite direction, i.e. describe cases in which the Stein trace, or the contactomorphism type of an r-surgery, uniquely determines the Legendrian isotopy type.

==> Data/Maybe_stabilized_Legendrian_knots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have examples of Legendrian knots with L_m=L'_m, where L_m is stabilized but maybe L'_m is not. We work with those examples."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We create diagrams of the L'_m and compute the maximal tb of the underlying smooth knot type:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "L=snappy.Manifold('surgery_description_contact_n_move.lnk')\n",
    "\n",
    "# Code for the Rolfsen twist function is below."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We first compute the tau invariant from HF and get an upper bound on tb from this:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 <Link: 1 comp; 14 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': True, 'modulus': 2, 'nu': 1, 'ranks': {(-2, -2): 1, (-1, -2): 3, (-1, -1): 2, (0, -1): 5, (0, 0): 2, (1, 0): 3, (1, 1): 2, (2, 2): 1}, 'seifert_genus': 2, 'tau': 1, 'total_rank': 19}\n",
      "Tau bound: 1\n",
      "tb: 0\n",
      "----------\n",
      "2 <Link: 1 comp; 21 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-3, -4): 1, (-3, -2): 1, (-2, -3): 2, (-2, -2): 1, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 1): 2, (2, 2): 1, (2, 3): 2, (3, 2): 1, (3, 4): 1}, 'seifert_genus': 3, 'tau': 1, 'total_rank': 35}\n",
      "Tau bound: 1\n",
      "tb: -1\n",
      "----------\n",
      "3 <Link: 1 comp; 23 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-4, -6): 1, (-4, -4): 1, (-3, -5): 2, (-3, -4): 1, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 1): 2, (3, 2): 1, (3, 3): 2, (3, 4): 1, (4, 2): 1, (4, 4): 1}, 'seifert_genus': 4, 'tau': 1, 'total_rank': 51}\n",
      "Tau bound: 1\n",
      "tb: -2\n",
      "----------\n",
      "4 <Link: 1 comp; 25 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-5, -8): 1, (-5, -6): 1, (-4, -7): 2, (-4, -6): 1, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 1): 2, (4, 2): 1, (4, 3): 2, (4, 4): 1, (5, 2): 1, (5, 4): 1}, 'seifert_genus': 5, 'tau': 1, 'total_rank': 67}\n",
      "Tau bound: 1\n",
      "tb: -3\n",
      "----------\n",
      "5 <Link: 1 comp; 27 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-6, -10): 1, (-6, -8): 1, (-5, -9): 2, (-5, -8): 1, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 1): 2, (5, 2): 1, (5, 3): 2, (5, 4): 1, (6, 2): 1, (6, 4): 1}, 'seifert_genus': 6, 'tau': 1, 'total_rank': 83}\n",
      "Tau bound: 1\n",
      "tb: -4\n",
      "----------\n",
      "6 <Link: 1 comp; 31 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-7, -12): 1, (-7, -10): 1, (-6, -11): 2, (-6, -10): 1, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 1): 2, (6, 2): 1, (6, 3): 2, (6, 4): 1, (7, 2): 1, (7, 4): 1}, 'seifert_genus': 7, 'tau': 1, 'total_rank': 99}\n",
      "Tau bound: 1\n",
      "tb: -5\n",
      "----------\n",
      "7 <Link: 1 comp; 45 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-8, -14): 1, (-8, -12): 1, (-7, -13): 2, (-7, -12): 1, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 1): 2, (7, 2): 1, (7, 3): 2, (7, 4): 1, (8, 2): 1, (8, 4): 1}, 'seifert_genus': 8, 'tau': 1, 'total_rank': 115}\n",
      "Tau bound: 1\n",
      "tb: -6\n",
      "----------\n",
      "8 <Link: 1 comp; 47 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-9, -16): 1, (-9, -14): 1, (-8, -15): 2, (-8, -14): 1, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 1): 2, (8, 2): 1, (8, 3): 2, (8, 4): 1, (9, 2): 1, (9, 4): 1}, 'seifert_genus': 9, 'tau': 1, 'total_rank': 131}\n",
      "Tau bound: 1\n",
      "tb: -7\n",
      "----------\n",
      "9 <Link: 1 comp; 59 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-10, -18): 1, (-10, -16): 1, (-9, -17): 2, (-9, -16): 1, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 1): 2, (9, 2): 1, (9, 3): 2, (9, 4): 1, (10, 2): 1, (10, 4): 1}, 'seifert_genus': 10, 'tau': 1, 'total_rank': 147}\n",
      "Tau bound: 1\n",
      "tb: -8\n",
      "----------\n",
      "10 <Link: 1 comp; 67 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-11, -20): 1, (-11, -18): 1, (-10, -19): 2, (-10, -18): 1, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 1): 2, (10, 2): 1, (10, 3): 2, (10, 4): 1, (11, 2): 1, (11, 4): 1}, 'seifert_genus': 11, 'tau': 1, 'total_rank': 163}\n",
      "Tau bound: 1\n",
      "tb: -9\n",
      "----------\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "11 <Link: 1 comp; 63 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-12, -22): 1, (-12, -20): 1, (-11, -21): 2, (-11, -20): 1, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 1): 2, (11, 2): 1, (11, 3): 2, (11, 4): 1, (12, 2): 1, (12, 4): 1}, 'seifert_genus': 12, 'tau': 1, 'total_rank': 179}\n",
      "Tau bound: 1\n",
      "tb: -10\n",
      "----------\n",
      "12 <Link: 1 comp; 85 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-13, -24): 1, (-13, -22): 1, (-12, -23): 2, (-12, -22): 1, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 1): 2, (12, 2): 1, (12, 3): 2, (12, 4): 1, (13, 2): 1, (13, 4): 1}, 'seifert_genus': 13, 'tau': 1, 'total_rank': 195}\n",
      "Tau bound: 1\n",
      "tb: -11\n",
      "----------\n",
      "13 <Link: 1 comp; 83 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-14, -26): 1, (-14, -24): 1, (-13, -25): 2, (-13, -24): 1, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 1): 2, (13, 2): 1, (13, 3): 2, (13, 4): 1, (14, 2): 1, (14, 4): 1}, 'seifert_genus': 14, 'tau': 1, 'total_rank': 211}\n",
      "Tau bound: 1\n",
      "tb: -12\n",
      "----------\n",
      "14 <Link: 1 comp; 81 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-15, -28): 1, (-15, -26): 1, (-14, -27): 2, (-14, -26): 1, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 1): 2, (14, 2): 1, (14, 3): 2, (14, 4): 1, (15, 2): 1, (15, 4): 1}, 'seifert_genus': 15, 'tau': 1, 'total_rank': 227}\n",
      "Tau bound: 1\n",
      "tb: -13\n",
      "----------\n",
      "15 <Link: 1 comp; 91 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-16, -30): 1, (-16, -28): 1, (-15, -29): 2, (-15, -28): 1, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 1): 2, (15, 2): 1, (15, 3): 2, (15, 4): 1, (16, 2): 1, (16, 4): 1}, 'seifert_genus': 16, 'tau': 1, 'total_rank': 243}\n",
      "Tau bound: 1\n",
      "tb: -14\n",
      "----------\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "16 <Link: 1 comp; 95 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-17, -32): 1, (-17, -30): 1, (-16, -31): 2, (-16, -30): 1, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 1): 2, (16, 2): 1, (16, 3): 2, (16, 4): 1, (17, 2): 1, (17, 4): 1}, 'seifert_genus': 17, 'tau': 1, 'total_rank': 259}\n",
      "Tau bound: 1\n",
      "tb: -15\n",
      "----------\n",
      "17 <Link: 1 comp; 111 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-18, -34): 1, (-18, -32): 1, (-17, -33): 2, (-17, -32): 1, (-17, -31): 2, (-17, -30): 1, (-16, -32): 1, (-16, -31): 2, (-16, -30): 2, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 0): 1, (16, 1): 2, (16, 2): 2, (16, 3): 2, (16, 4): 1, (17, 1): 2, (17, 2): 1, (17, 3): 2, (17, 4): 1, (18, 2): 1, (18, 4): 1}, 'seifert_genus': 18, 'tau': 1, 'total_rank': 275}\n",
      "Tau bound: 1\n",
      "tb: -16\n",
      "----------\n",
      "18 <Link: 1 comp; 107 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-19, -36): 1, (-19, -34): 1, (-18, -35): 2, (-18, -34): 1, (-18, -33): 2, (-18, -32): 1, (-17, -34): 1, (-17, -33): 2, (-17, -32): 2, (-17, -31): 2, (-17, -30): 1, (-16, -32): 1, (-16, -31): 2, (-16, -30): 2, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 0): 1, (16, 1): 2, (16, 2): 2, (16, 3): 2, (16, 4): 1, (17, 0): 1, (17, 1): 2, (17, 2): 2, (17, 3): 2, (17, 4): 1, (18, 1): 2, (18, 2): 1, (18, 3): 2, (18, 4): 1, (19, 2): 1, (19, 4): 1}, 'seifert_genus': 19, 'tau': 1, 'total_rank': 291}\n",
      "Tau bound: 1\n",
      "tb: -17\n",
      "----------\n",
      "19 <Link: 1 comp; 119 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-20, -38): 1, (-20, -36): 1, (-19, -37): 2, (-19, -36): 1, (-19, -35): 2, (-19, -34): 1, (-18, -36): 1, (-18, -35): 2, (-18, -34): 2, (-18, -33): 2, (-18, -32): 1, (-17, -34): 1, (-17, -33): 2, (-17, -32): 2, (-17, -31): 2, (-17, -30): 1, (-16, -32): 1, (-16, -31): 2, (-16, -30): 2, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 0): 1, (16, 1): 2, (16, 2): 2, (16, 3): 2, (16, 4): 1, (17, 0): 1, (17, 1): 2, (17, 2): 2, (17, 3): 2, (17, 4): 1, (18, 0): 1, (18, 1): 2, (18, 2): 2, (18, 3): 2, (18, 4): 1, (19, 1): 2, (19, 2): 1, (19, 3): 2, (19, 4): 1, (20, 2): 1, (20, 4): 1}, 'seifert_genus': 20, 'tau': 1, 'total_rank': 307}\n",
      "Tau bound: 1\n",
      "tb: -18\n",
      "----------\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "20 <Link: 1 comp; 123 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-21, -40): 1, (-21, -38): 1, (-20, -39): 2, (-20, -38): 1, (-20, -37): 2, (-20, -36): 1, (-19, -38): 1, (-19, -37): 2, (-19, -36): 2, (-19, -35): 2, (-19, -34): 1, (-18, -36): 1, (-18, -35): 2, (-18, -34): 2, (-18, -33): 2, (-18, -32): 1, (-17, -34): 1, (-17, -33): 2, (-17, -32): 2, (-17, -31): 2, (-17, -30): 1, (-16, -32): 1, (-16, -31): 2, (-16, -30): 2, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 0): 1, (16, 1): 2, (16, 2): 2, (16, 3): 2, (16, 4): 1, (17, 0): 1, (17, 1): 2, (17, 2): 2, (17, 3): 2, (17, 4): 1, (18, 0): 1, (18, 1): 2, (18, 2): 2, (18, 3): 2, (18, 4): 1, (19, 0): 1, (19, 1): 2, (19, 2): 2, (19, 3): 2, (19, 4): 1, (20, 1): 2, (20, 2): 1, (20, 3): 2, (20, 4): 1, (21, 2): 1, (21, 4): 1}, 'seifert_genus': 21, 'tau': 1, 'total_rank': 323}\n",
      "Tau bound: 1\n",
      "tb: -19\n",
      "----------\n",
      "21 <Link: 1 comp; 133 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-22, -42): 1, (-22, -40): 1, (-21, -41): 2, (-21, -40): 1, (-21, -39): 2, (-21, -38): 1, (-20, -40): 1, (-20, -39): 2, (-20, -38): 2, (-20, -37): 2, (-20, -36): 1, (-19, -38): 1, (-19, -37): 2, (-19, -36): 2, (-19, -35): 2, (-19, -34): 1, (-18, -36): 1, (-18, -35): 2, (-18, -34): 2, (-18, -33): 2, (-18, -32): 1, (-17, -34): 1, (-17, -33): 2, (-17, -32): 2, (-17, -31): 2, (-17, -30): 1, (-16, -32): 1, (-16, -31): 2, (-16, -30): 2, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 0): 1, (16, 1): 2, (16, 2): 2, (16, 3): 2, (16, 4): 1, (17, 0): 1, (17, 1): 2, (17, 2): 2, (17, 3): 2, (17, 4): 1, (18, 0): 1, (18, 1): 2, (18, 2): 2, (18, 3): 2, (18, 4): 1, (19, 0): 1, (19, 1): 2, (19, 2): 2, (19, 3): 2, (19, 4): 1, (20, 0): 1, (20, 1): 2, (20, 2): 2, (20, 3): 2, (20, 4): 1, (21, 1): 2, (21, 2): 1, (21, 3): 2, (21, 4): 1, (22, 2): 1, (22, 4): 1}, 'seifert_genus': 22, 'tau': 1, 'total_rank': 339}\n",
      "Tau bound: 1\n",
      "tb: -20\n",
      "----------\n",
      "22 <Link: 1 comp; 131 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-23, -44): 1, (-23, -42): 1, (-22, -43): 2, (-22, -42): 1, (-22, -41): 2, (-22, -40): 1, (-21, -42): 1, (-21, -41): 2, (-21, -40): 2, (-21, -39): 2, (-21, -38): 1, (-20, -40): 1, (-20, -39): 2, (-20, -38): 2, (-20, -37): 2, (-20, -36): 1, (-19, -38): 1, (-19, -37): 2, (-19, -36): 2, (-19, -35): 2, (-19, -34): 1, (-18, -36): 1, (-18, -35): 2, (-18, -34): 2, (-18, -33): 2, (-18, -32): 1, (-17, -34): 1, (-17, -33): 2, (-17, -32): 2, (-17, -31): 2, (-17, -30): 1, (-16, -32): 1, (-16, -31): 2, (-16, -30): 2, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 0): 1, (16, 1): 2, (16, 2): 2, (16, 3): 2, (16, 4): 1, (17, 0): 1, (17, 1): 2, (17, 2): 2, (17, 3): 2, (17, 4): 1, (18, 0): 1, (18, 1): 2, (18, 2): 2, (18, 3): 2, (18, 4): 1, (19, 0): 1, (19, 1): 2, (19, 2): 2, (19, 3): 2, (19, 4): 1, (20, 0): 1, (20, 1): 2, (20, 2): 2, (20, 3): 2, (20, 4): 1, (21, 0): 1, (21, 1): 2, (21, 2): 2, (21, 3): 2, (21, 4): 1, (22, 1): 2, (22, 2): 1, (22, 3): 2, (22, 4): 1, (23, 2): 1, (23, 4): 1}, 'seifert_genus': 23, 'tau': 1, 'total_rank': 355}\n",
      "Tau bound: 1\n",
      "tb: -21\n",
      "----------\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "23 <Link: 1 comp; 141 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-24, -46): 1, (-24, -44): 1, (-23, -45): 2, (-23, -44): 1, (-23, -43): 2, (-23, -42): 1, (-22, -44): 1, (-22, -43): 2, (-22, -42): 2, (-22, -41): 2, (-22, -40): 1, (-21, -42): 1, (-21, -41): 2, (-21, -40): 2, (-21, -39): 2, (-21, -38): 1, (-20, -40): 1, (-20, -39): 2, (-20, -38): 2, (-20, -37): 2, (-20, -36): 1, (-19, -38): 1, (-19, -37): 2, (-19, -36): 2, (-19, -35): 2, (-19, -34): 1, (-18, -36): 1, (-18, -35): 2, (-18, -34): 2, (-18, -33): 2, (-18, -32): 1, (-17, -34): 1, (-17, -33): 2, (-17, -32): 2, (-17, -31): 2, (-17, -30): 1, (-16, -32): 1, (-16, -31): 2, (-16, -30): 2, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 0): 1, (16, 1): 2, (16, 2): 2, (16, 3): 2, (16, 4): 1, (17, 0): 1, (17, 1): 2, (17, 2): 2, (17, 3): 2, (17, 4): 1, (18, 0): 1, (18, 1): 2, (18, 2): 2, (18, 3): 2, (18, 4): 1, (19, 0): 1, (19, 1): 2, (19, 2): 2, (19, 3): 2, (19, 4): 1, (20, 0): 1, (20, 1): 2, (20, 2): 2, (20, 3): 2, (20, 4): 1, (21, 0): 1, (21, 1): 2, (21, 2): 2, (21, 3): 2, (21, 4): 1, (22, 0): 1, (22, 1): 2, (22, 2): 2, (22, 3): 2, (22, 4): 1, (23, 1): 2, (23, 2): 1, (23, 3): 2, (23, 4): 1, (24, 2): 1, (24, 4): 1}, 'seifert_genus': 24, 'tau': 1, 'total_rank': 371}\n",
      "Tau bound: 1\n",
      "tb: -22\n",
      "----------\n",
      "24 <Link: 1 comp; 151 cross>\n",
      "{'L_space_knot': False, 'epsilon': 1, 'fibered': False, 'modulus': 2, 'nu': 1, 'ranks': {(-25, -48): 1, (-25, -46): 1, (-24, -47): 2, (-24, -46): 1, (-24, -45): 2, (-24, -44): 1, (-23, -46): 1, (-23, -45): 2, (-23, -44): 2, (-23, -43): 2, (-23, -42): 1, (-22, -44): 1, (-22, -43): 2, (-22, -42): 2, (-22, -41): 2, (-22, -40): 1, (-21, -42): 1, (-21, -41): 2, (-21, -40): 2, (-21, -39): 2, (-21, -38): 1, (-20, -40): 1, (-20, -39): 2, (-20, -38): 2, (-20, -37): 2, (-20, -36): 1, (-19, -38): 1, (-19, -37): 2, (-19, -36): 2, (-19, -35): 2, (-19, -34): 1, (-18, -36): 1, (-18, -35): 2, (-18, -34): 2, (-18, -33): 2, (-18, -32): 1, (-17, -34): 1, (-17, -33): 2, (-17, -32): 2, (-17, -31): 2, (-17, -30): 1, (-16, -32): 1, (-16, -31): 2, (-16, -30): 2, (-16, -29): 2, (-16, -28): 1, (-15, -30): 1, (-15, -29): 2, (-15, -28): 2, (-15, -27): 2, (-15, -26): 1, (-14, -28): 1, (-14, -27): 2, (-14, -26): 2, (-14, -25): 2, (-14, -24): 1, (-13, -26): 1, (-13, -25): 2, (-13, -24): 2, (-13, -23): 2, (-13, -22): 1, (-12, -24): 1, (-12, -23): 2, (-12, -22): 2, (-12, -21): 2, (-12, -20): 1, (-11, -22): 1, (-11, -21): 2, (-11, -20): 2, (-11, -19): 2, (-11, -18): 1, (-10, -20): 1, (-10, -19): 2, (-10, -18): 2, (-10, -17): 2, (-10, -16): 1, (-9, -18): 1, (-9, -17): 2, (-9, -16): 2, (-9, -15): 2, (-9, -14): 1, (-8, -16): 1, (-8, -15): 2, (-8, -14): 2, (-8, -13): 2, (-8, -12): 1, (-7, -14): 1, (-7, -13): 2, (-7, -12): 2, (-7, -11): 2, (-7, -10): 1, (-6, -12): 1, (-6, -11): 2, (-6, -10): 2, (-6, -9): 2, (-6, -8): 1, (-5, -10): 1, (-5, -9): 2, (-5, -8): 2, (-5, -7): 2, (-5, -6): 1, (-4, -8): 1, (-4, -7): 2, (-4, -6): 2, (-4, -5): 2, (-4, -4): 1, (-3, -6): 1, (-3, -5): 2, (-3, -4): 2, (-3, -3): 2, (-3, -2): 1, (-2, -4): 1, (-2, -3): 2, (-2, -2): 2, (-2, -1): 2, (-1, -2): 4, (-1, -1): 2, (-1, 0): 1, (0, -1): 5, (0, 0): 2, (1, 0): 4, (1, 1): 2, (1, 2): 1, (2, 0): 1, (2, 1): 2, (2, 2): 2, (2, 3): 2, (3, 0): 1, (3, 1): 2, (3, 2): 2, (3, 3): 2, (3, 4): 1, (4, 0): 1, (4, 1): 2, (4, 2): 2, (4, 3): 2, (4, 4): 1, (5, 0): 1, (5, 1): 2, (5, 2): 2, (5, 3): 2, (5, 4): 1, (6, 0): 1, (6, 1): 2, (6, 2): 2, (6, 3): 2, (6, 4): 1, (7, 0): 1, (7, 1): 2, (7, 2): 2, (7, 3): 2, (7, 4): 1, (8, 0): 1, (8, 1): 2, (8, 2): 2, (8, 3): 2, (8, 4): 1, (9, 0): 1, (9, 1): 2, (9, 2): 2, (9, 3): 2, (9, 4): 1, (10, 0): 1, (10, 1): 2, (10, 2): 2, (10, 3): 2, (10, 4): 1, (11, 0): 1, (11, 1): 2, (11, 2): 2, (11, 3): 2, (11, 4): 1, (12, 0): 1, (12, 1): 2, (12, 2): 2, (12, 3): 2, (12, 4): 1, (13, 0): 1, (13, 1): 2, (13, 2): 2, (13, 3): 2, (13, 4): 1, (14, 0): 1, (14, 1): 2, (14, 2): 2, (14, 3): 2, (14, 4): 1, (15, 0): 1, (15, 1): 2, (15, 2): 2, (15, 3): 2, (15, 4): 1, (16, 0): 1, (16, 1): 2, (16, 2): 2, (16, 3): 2, (16, 4): 1, (17, 0): 1, (17, 1): 2, (17, 2): 2, (17, 3): 2, (17, 4): 1, (18, 0): 1, (18, 1): 2, (18, 2): 2, (18, 3): 2, (18, 4): 1, (19, 0): 1, (19, 1): 2, (19, 2): 2, (19, 3): 2, (19, 4): 1, (20, 0): 1, (20, 1): 2, (20, 2): 2, (20, 3): 2, (20, 4): 1, (21, 0): 1, (21, 1): 2, (21, 2): 2, (21, 3): 2, (21, 4): 1, (22, 0): 1, (22, 1): 2, (22, 2): 2, (22, 3): 2, (22, 4): 1, (23, 0): 1, (23, 1): 2, (23, 2): 2, (23, 3): 2, (23, 4): 1, (24, 1): 2, (24, 2): 1, (24, 3): 2, (24, 4): 1, (25, 2): 1, (25, 4): 1}, 'seifert_genus': 25, 'tau': 1, 'total_rank': 387}\n",
      "Tau bound: 1\n",
      "tb: -23\n",
      "----------\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,25):\n",
    "    Ln=snappy.Link(Rolfsen_twist(L.link().PD_code(),0,n,remove_twisting_unknot=True))\n",
    "    Ln.simplify(mode='global')\n",
    "    print(n,Ln)\n",
    "    hf=Ln.knot_floer_homology()\n",
    "    print(hf)\n",
    "    print('Tau bound:',2*hf.get('tau')-1)\n",
    "    print('tb:',1-n)\n",
    "    print('----------')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "On the other hand, we can use gridlink to show that these knots have representatives with tb=1. Via gridlink we can also maybe find a destabilization..."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "\n",
    "def number_of_strands(PD_code):\n",
    "    '''\n",
    "    Returns the number of strands in a diagram.\n",
    "    '''\n",
    "    X=[]\n",
    "    for cros in PD_code:\n",
    "        X=X+[x for x in cros]\n",
    "    return max(X)+1 \n",
    "\n",
    "def get_next_strand(PD_code,strand,crossing):\n",
    "    '''\n",
    "    Returns the number of the next strand and its next crossing.\n",
    "    '''\n",
    "    PD=PD_code.copy()\n",
    "    PD.remove(crossing)\n",
    "    for cros in PD:\n",
    "        for i in range(4):\n",
    "            if cros[i]==strand:\n",
    "                if i==0:\n",
    "                    y=cros[2]\n",
    "                if i==1:\n",
    "                    y=cros[3]\n",
    "                if i==2:\n",
    "                    y=cros[0]\n",
    "                if i==3:\n",
    "                    y=cros[1]\n",
    "                return [y,cros]\n",
    "            \n",
    "def get_component(PD_code,strand):\n",
    "    '''\n",
    "    Returns the numbers of the strands belonging to the same component.\n",
    "    '''\n",
    "    component=[strand]\n",
    "    for cros in PD_code:\n",
    "        if strand in cros:\n",
    "            crossing=cros\n",
    "            break\n",
    "    for i in range(number_of_strands(PD_code)):\n",
    "        [strand,crossing]=get_next_strand(PD_code,strand,crossing)\n",
    "        if strand in component:\n",
    "            return component\n",
    "        component.append(strand)\n",
    "\n",
    "def components(PD_code):\n",
    "    '''\n",
    "    Returns the number of the strands ordered by their components.\n",
    "    '''\n",
    "    strands=[]\n",
    "    for cros in PD_code:\n",
    "        for strand in cros:\n",
    "            if strand not in strands:\n",
    "                strands.append(strand)\n",
    "    strands.sort()\n",
    "    components=[]\n",
    "    for i in range(number_of_strands(PD_code)):\n",
    "        if strands==[]:\n",
    "            return components\n",
    "        comp=get_component(PD_code,strands[0])\n",
    "        components.append(comp)\n",
    "        strands=[x for x in strands if x not in comp]\n",
    "\n",
    "def cros_in_int_or_ext_of_unknot(PD_code,unknot):\n",
    "    '''\n",
    "    Returns the numbers of crossings in the interior or exterior of unknot component.\n",
    "    '''\n",
    "    interior=[]\n",
    "    interior_strands=[]\n",
    "    unknot_strand=unknot[0]\n",
    "    for unknot_cros in PD_code:\n",
    "        if unknot_strand in unknot_cros:\n",
    "            break\n",
    "    #Get interior strands next to unknot.\n",
    "    for i in range(len(unknot)):\n",
    "        k=unknot_cros.index(unknot_strand)\n",
    "        interior_strand=unknot_cros[(k+1)%4]\n",
    "        if interior_strand not in interior_strands:\n",
    "            interior_strands.append(interior_strand)\n",
    "        [unknot_strand,unknot_cros]=get_next_strand(PD_code,unknot_strand,unknot_cros)\n",
    "    #Get the other interior strands\n",
    "    for i in range(len(PD_code)*2):\n",
    "        copy=interior_strands.copy()\n",
    "        for interior_strand in copy:\n",
    "            for cros in PD_code:\n",
    "                if interior_strand in cros and [x for x in list(cros) if x in unknot]==[]:\n",
    "                    for s in cros:\n",
    "                        if s not in interior_strands+unknot:\n",
    "                            interior_strands.append(s)\n",
    "    #Get the interior crossings.\n",
    "    for crossing in PD_code:\n",
    "        (a,b,c,d)=crossing\n",
    "        if a in interior_strands and b in interior_strands and c in interior_strands and d in interior_strands:\n",
    "            interior.append(crossing)\n",
    "    exterior=[x for x in PD_code if (x not in interior and [y for y in unknot if y in x]==[])]\n",
    "    return[interior,exterior] \n",
    "\n",
    "def perform_Reidemeister3(PD_code,cros1,cros2,cros3):\n",
    "    '''\n",
    "    Performs a Reidemeister 3 move and returns the new PD code.\n",
    "    Returns False if a Reidemeister 3 move is not possible.\n",
    "    '''\n",
    "    abc=[x for x in cros1+cros2+cros3 if (cros1+cros2+cros3).count(x)==2] \n",
    "    #The triangle abc in the middle of the R3-move.\n",
    "    if len(abc)!=6:\n",
    "        return False\n",
    "    crossings=[cros1,cros2,cros3]\n",
    "    PD_code=[c for c in PD_code if c not in crossings] #remove the 3 crossings from PD_code.\n",
    "    #As a first step we assign the situation to one of the possible 8 situations by comparing\n",
    "    #the number of abc values at the first and the last position and perform a \n",
    "    #reality check if the other positions fit.\n",
    "    first=len([x for x in [cros1[0]]+[cros2[0]]+[cros3[0]] if x in abc]) \n",
    "    second=len([x for x in [cros1[1]]+[cros2[1]]+[cros3[1]] if x in abc])\n",
    "    third=len([x for x in [cros1[2]]+[cros2[2]]+[cros3[2]] if x in abc])\n",
    "    last=len([x for x in [cros1[3]]+[cros2[3]]+[cros3[3]] if x in abc]) \n",
    "    \n",
    "    #Situation A1\n",
    "    if (first,second,third,last)==(1,1,2,2):\n",
    "        #Take for cro1 the crossing with abc at first position.\n",
    "        for cro1 in crossings:\n",
    "            if cro1[0] in abc:\n",
    "                break\n",
    "        crossings.remove(cro1)\n",
    "        #Take for cro2 the crossing that has last value an abc\n",
    "        for cro2 in crossings:\n",
    "            if cro2[3] in abc:\n",
    "                break\n",
    "        crossings.remove(cro2)\n",
    "        cro3=crossings[0]\n",
    "        [cros1,cros2,cros3]=[cro1,cro2,cro3] #The crossings are ordered.\n",
    "        #Add the correct crossings in.\n",
    "        PD_code.append((cros2[0],cros1[3],cros1[0],cros3[0]))\n",
    "        PD_code.append((cros1[0],cros2[3],cros1[2],cros3[3]))\n",
    "        PD_code.append((cros1[3],cros2[1],cros1[1],cros2[3]))\n",
    "        try:\n",
    "            snappy.Link(PD_code)\n",
    "        except ValueError:\n",
    "            return False\n",
    "        return PD_code\n",
    "    \n",
    "    #Situation A2\n",
    "    if (first,second,third,last)==(2,0,1,3):\n",
    "        #Take for cro2 the crossing with no abc at first position.\n",
    "        for cro2 in crossings:\n",
    "            if cro2[0] not in abc:\n",
    "                break\n",
    "        crossings.remove(cro2)\n",
    "        #Take for cro3 the crossing that has last value the same as cro2\n",
    "        for cro3 in crossings:\n",
    "            if cro3[3]==cro2[3]:\n",
    "                break\n",
    "        crossings.remove(cro3)\n",
    "        cro1=crossings[0]\n",
    "        [cros1,cros2,cros3]=[cro1,cro2,cro3] #The crossings are ordered.\n",
    "        #Add the correct crossings in.\n",
    "        PD_code.append((cros2[0],cros1[3],cros1[0],cros3[2]))\n",
    "        PD_code.append((cros1[0],cros2[3],cros1[2],cros3[1]))\n",
    "        PD_code.append((cros1[1],cros2[3],cros1[3],cros2[1]))\n",
    "        try:\n",
    "            snappy.Link(PD_code)\n",
    "        except ValueError:\n",
    "            return False\n",
    "        return PD_code\n",
    "    \n",
    "    #Situation A3\n",
    "    if (first,second,third,last)==(1,3,2,0):\n",
    "        #Take for cro2 the crossing with abc at first position.\n",
    "        for cro2 in crossings:\n",
    "            if cro2[0] in abc:\n",
    "                break\n",
    "        crossings.remove(cro2)\n",
    "        #Take for cro1 the crossing that has third value the same as first value of cro2.\n",
    "        for cro1 in crossings:\n",
    "            if cro1[2]==cro2[0]:\n",
    "                break\n",
    "        crossings.remove(cro1)\n",
    "        cro3=crossings[0]\n",
    "        [cros1,cros2,cros3]=[cro1,cro2,cro3] #The crossings are ordered.\n",
    "        #Add the correct crossings in.\n",
    "        PD_code.append((cros1[2],cros3[0],cros2[2],cros1[1]))\n",
    "        PD_code.append((cros1[0],cros3[3],cros1[2],cros2[1]))\n",
    "        PD_code.append((cros1[1],cros2[3],cros1[3],cros2[1]))\n",
    "        try:\n",
    "            snappy.Link(PD_code)\n",
    "        except ValueError:\n",
    "            return False\n",
    "        return PD_code\n",
    "       \n",
    "    #Situation A4\n",
    "    if (first,second,third,last)==(2,2,1,1):\n",
    "        #Take for cro1 the crossing with no abc at first position.\n",
    "        for cro1 in crossings:\n",
    "            if cro1[0] not in abc:\n",
    "                break\n",
    "        crossings.remove(cro1)\n",
    "        #Take for cro2 the crossing that has first value the same as the third value of cro1.\n",
    "        for cro2 in crossings:\n",
    "            if cro2[0]==cro1[2]:\n",
    "                break\n",
    "        crossings.remove(cro2)\n",
    "        cro3=crossings[0]\n",
    "        [cros1,cros2,cros3]=[cro1,cro2,cro3] #The crossings are ordered.\n",
    "        #Add the correct crossings in.\n",
    "        PD_code.append((cros1[2],cros3[2],cros2[2],cros1[1]))\n",
    "        PD_code.append((cros1[0],cros3[1],cros1[2],cros2[1]))\n",
    "        PD_code.append((cros1[3],cros2[1],cros1[1],cros2[3]))\n",
    "        try:\n",
    "            snappy.Link(PD_code)\n",
    "        except ValueError:\n",
    "            return False\n",
    "        return PD_code\n",
    "        \n",
    "    #Situation B1\n",
    "    if (first,second,third,last)==(1,2,2,1):\n",
    "        #Take for cro1 the crossing with abc at first position.\n",
    "        for cro1 in crossings:\n",
    "            if cro1[0] in abc:\n",
    "                break\n",
    "        crossings.remove(cro1)\n",
    "        #Take for cro3 the crossing with abc at last position.\n",
    "        for cro3 in crossings:\n",
    "            if cro3[3] in abc:\n",
    "                break\n",
    "        crossings.remove(cro3)\n",
    "        cro2=crossings[0]\n",
    "        [cros1,cros2,cros3]=[cro1,cro2,cro3] #The crossings are ordered.\n",
    "        #Add the correct crossings in.\n",
    "        PD_code.append((cros2[0],cros3[0],cros1[0],cros1[1]))\n",
    "        PD_code.append((cros1[0],cros3[1],cros1[2],cros2[1]))\n",
    "        PD_code.append((cros1[1],cros2[1],cros1[3],cros2[3]))\n",
    "        try:\n",
    "            snappy.Link(PD_code)\n",
    "        except ValueError:\n",
    "            return False\n",
    "        return PD_code\n",
    "    \n",
    "    #Situation B2\n",
    "    if (first,second,third,last)==(2,3,1,0):\n",
    "        #Take for cro2 the crossing with abc at third position.\n",
    "        for cro2 in crossings:\n",
    "            if cro2[2] in abc:\n",
    "                break\n",
    "        crossings.remove(cro2)\n",
    "        #Take for cro1 the crossing with first entry the same as third entry of cro2.\n",
    "        for cro1 in crossings:\n",
    "            if cro1[0]==cro2[2]:\n",
    "                break\n",
    "        crossings.remove(cro1)\n",
    "        cro3=crossings[0]\n",
    "        [cros1,cros2,cros3]=[cro1,cro2,cro3] #The crossings are ordered.\n",
    "        #Add the correct crossings in.\n",
    "        PD_code.append((cros2[0],cros3[2],cros1[0],cros1[1]))\n",
    "        PD_code.append((cros1[0],cros3[3],cros1[2],cros2[1]))\n",
    "        PD_code.append((cros1[3],cros2[3],cros1[1],cros2[1]))\n",
    "        try:\n",
    "            snappy.Link(PD_code)\n",
    "        except ValueError:\n",
    "            return False\n",
    "        return PD_code\n",
    "    \n",
    "    #Situation B3\n",
    "    if (first,second,third,last)==(1,0,2,3):\n",
    "        #Take for cro2 the crossing with abc at first position.\n",
    "        for cro2 in crossings:\n",
    "            if cro2[0] in abc:\n",
    "                break\n",
    "        crossings.remove(cro2)\n",
    "        #Take for cro3 the crossing with last entry the same as last entry of cro2.\n",
    "        for cro3 in crossings:\n",
    "            if cro3[3]==cro2[3]:\n",
    "                break\n",
    "        crossings.remove(cro3)\n",
    "        cro1=crossings[0]\n",
    "        [cros1,cros2,cros3]=[cro1,cro2,cro3] #The crossings are ordered.\n",
    "        #Add the correct crossings in.\n",
    "        PD_code.append((cros1[2],cros1[3],cros2[2],cros3[0]))\n",
    "        PD_code.append((cros1[0],cros2[3],cros1[2],cros3[1]))\n",
    "        PD_code.append((cros1[3],cros2[3],cros1[1],cros2[1]))\n",
    "        try:\n",
    "            snappy.Link(PD_code)\n",
    "        except ValueError:\n",
    "            return False\n",
    "        return PD_code\n",
    "        \n",
    "    #Situation B4\n",
    "    if (first,second,third,last)==(2,1,1,2):\n",
    "        #Take for cro1 the crossing with abc at third position.\n",
    "        for cro1 in crossings:\n",
    "            if cro1[2] in abc:\n",
    "                break\n",
    "        crossings.remove(cro1)\n",
    "        #Take for cro2 the crossing with last entry abc.\n",
    "        for cro2 in crossings:\n",
    "            if cro2[3] in abc:\n",
    "                break\n",
    "        crossings.remove(cro2)\n",
    "        cro3=crossings[0]\n",
    "        [cros1,cros2,cros3]=[cro1,cro2,cro3] #The crossings are ordered.\n",
    "        #Add the correct crossings in.\n",
    "        PD_code.append((cros1[2],cros1[3],cros2[2],cros3[2]))\n",
    "        PD_code.append((cros1[0],cros2[3],cros1[2],cros3[3]))\n",
    "        PD_code.append((cros1[1],cros2[1],cros1[3],cros2[3]))\n",
    "        try:\n",
    "            snappy.Link(PD_code)\n",
    "        except ValueError:\n",
    "            return False\n",
    "        return PD_code\n",
    "    else:\n",
    "        return False\n",
    "    \n",
    "def replace_one_strand_in_crossing(PD_code,old_strand,new_strand):\n",
    "    '''\n",
    "    Replaces first occurance of old_strand by new_strand. \n",
    "    '''\n",
    "    for cros in PD_code:\n",
    "        for i in range(4):\n",
    "            if cros[i]==old_strand:\n",
    "                if i==0:\n",
    "                    new_cros=(new_strand,cros[1],cros[2],cros[3])\n",
    "                if i==1:\n",
    "                    new_cros=(cros[0],new_strand,cros[2],cros[3])\n",
    "                if i==2:\n",
    "                    new_cros=(cros[0],cros[1],new_strand,cros[3])\n",
    "                if i==3:\n",
    "                    new_cros=(cros[0],cros[1],cros[2],new_strand)\n",
    "                PD_code.remove(cros)\n",
    "                PD_code.append(new_cros)\n",
    "                return PD_code\n",
    "    \n",
    "def perform_Reidemeister2(PD_code,s1,s2):\n",
    "    '''\n",
    "    Performs a Reidemeister2 move of strand s1 over strand s2. Returns False if this is not possible.\n",
    "    '''\n",
    "    #Situation 1\n",
    "    PD_new=PD_code.copy()\n",
    "    m=number_of_strands(PD_code)\n",
    "    #The two new crossings.\n",
    "    PD_new.append((s2,m+3,m,s1))\n",
    "    PD_new.append((m+2,m+1,m,m+3))\n",
    "    #Change other values.\n",
    "    PD_new=replace_one_strand_in_crossing(PD_new,s1,m+1)\n",
    "    PD_new=replace_one_strand_in_crossing(PD_new,s2,m+2)\n",
    "    try:\n",
    "        snappy.Link(PD_new)\n",
    "        return PD_new\n",
    "    except (ValueError,RecursionError):\n",
    "        pass\n",
    "    \n",
    "    #Situation 2\n",
    "    PD_new=PD_code.copy()\n",
    "    m=number_of_strands(PD_code)\n",
    "    #The two new crossings.\n",
    "    PD_new.append((s2,s1,m,m+1))\n",
    "    PD_new.append((m+2,m+3,m,m+1))\n",
    "    #Change other values.\n",
    "    PD_new=replace_one_strand_in_crossing(PD_new,s1,m+1)\n",
    "    PD_new=replace_one_strand_in_crossing(PD_new,s2,m+2)\n",
    "    try:\n",
    "        snappy.Link(PD_new)\n",
    "        return PD_new\n",
    "    except (ValueError,RecursionError):\n",
    "        pass\n",
    "    \n",
    "    #Situation 3\n",
    "    PD_new=PD_code.copy()\n",
    "    m=number_of_strands(PD_code)\n",
    "    #The two new crossings.\n",
    "    PD_new.append((s2,m+1,m,m+3))\n",
    "    PD_new.append((m+2,m+3,m,s1))\n",
    "    #Change other values.\n",
    "    PD_new=replace_one_strand_in_crossing(PD_new,s1,m+1)\n",
    "    PD_new=replace_one_strand_in_crossing(PD_new,s2,m+2)\n",
    "    try:\n",
    "        snappy.Link(PD_new)\n",
    "        return PD_new\n",
    "    except (ValueError,RecursionError):\n",
    "        pass\n",
    "    \n",
    "    #Situation 4\n",
    "    PD_new=PD_code.copy()\n",
    "    m=number_of_strands(PD_code)\n",
    "    #The two new crossings.\n",
    "    PD_new.append((s2,m+3,m,m+1))\n",
    "    PD_new.append((m+2,s1,m,m+3))\n",
    "    #Change other values.\n",
    "    PD_new=replace_one_strand_in_crossing(PD_new,s1,m+1)\n",
    "    PD_new=replace_one_strand_in_crossing(PD_new,s2,m+2)\n",
    "    try:\n",
    "        snappy.Link(PD_new)\n",
    "        return PD_new\n",
    "    except (ValueError,RecursionError):\n",
    "        pass\n",
    "    return False\n",
    "\n",
    "    \n",
    "def reduces_number_of_crossing_in_interior_of_unknot_via_Reidemeister3(PD_code,component):\n",
    "    '''\n",
    "    Performs a Reidemeister 3 move to reduce the number of crossings in the interior of an unknot.\n",
    "    '''\n",
    "    D=snappy.Link(PD_code)\n",
    "    if D.sublink(component).PD_code()!=[]:\n",
    "        return 'selected component is not a standard unknot'\n",
    "    unknot=components(PD_code)[component]\n",
    "    [interior,exterior]=cros_in_int_or_ext_of_unknot(PD_code,unknot)\n",
    "    if len(exterior)<len(interior):\n",
    "        (interior,exterior)=(exterior,interior)\n",
    "    if len(interior)==0:\n",
    "        return PD_code\n",
    "    for cro1 in interior:\n",
    "        for cro2 in [x for x in PD_code if x not in interior+exterior]:\n",
    "            for cro3 in [x for x in PD_code if x not in interior+exterior+[cro2]]:\n",
    "                for i in range(4):\n",
    "                    if cro1[i] in cro2 and cro1[(i+1) %4] in cro3:\n",
    "                        PD_new=perform_Reidemeister3(PD_code,cro1,cro2,cro3)\n",
    "                        if PD_new!=False:\n",
    "                            return PD_new\n",
    "    return False\n",
    "\n",
    "def remove_crossings_from_interior_of_unknot(PD_code,component):\n",
    "    '''\n",
    "    Removes all crossing from the interior of an unknot component.\n",
    "    '''\n",
    "    D=snappy.Link(PD_code)\n",
    "    if D.sublink(component).PD_code()!=[]:\n",
    "        return 'selected component is not a standard unknot'\n",
    "    unknot=components(PD_code)[component]\n",
    "    [interior,exterior]=cros_in_int_or_ext_of_unknot(PD_code,unknot)\n",
    "    if len(exterior)<len(interior):\n",
    "        (interior,exterior)=(exterior,interior)\n",
    "    if len(interior)==0:\n",
    "        return PD_code\n",
    "    PD_new=PD_code.copy()\n",
    "    while PD_new!=False:\n",
    "        PD_new=reduces_number_of_crossing_in_interior_of_unknot_via_Reidemeister3(PD_code,component)\n",
    "        if PD_new!=False:\n",
    "            if PD_code==PD_new:\n",
    "                break\n",
    "            PD_code=PD_new\n",
    "    unknot=components(PD_code)[component]\n",
    "    [interior,exterior]=cros_in_int_or_ext_of_unknot(PD_code,unknot)\n",
    "    if len(exterior)<len(interior):\n",
    "        (interior,exterior)=(exterior,interior)\n",
    "    if len(interior)==0:\n",
    "        return PD_code\n",
    "    #Perform finger moves to reduce further crossings:\n",
    "    for cros1 in PD_code:\n",
    "        if [x for x in list(cros1) if x in unknot]!=[]:\n",
    "            for cros2 in interior:\n",
    "                if [x for x in list(cros1) if x in list(cros2)]!=[]:\n",
    "                    strand=[x for x in list(cros1) if x in list(cros2)][0]\n",
    "                    PD_new=finger_move(PD_code,cros1,cros2,strand)[0]\n",
    "                    return remove_crossings_from_interior_of_unknot(PD_new,component)\n",
    "\n",
    "def first_to_last(X):\n",
    "    '''\n",
    "    Takes a set and moves the first element to the last.\n",
    "    '''\n",
    "    element=X[0]\n",
    "    X.remove(element)\n",
    "    X.append(element)\n",
    "    return X\n",
    "\n",
    "def change_crossing(PD_code,crossing):\n",
    "    '''\n",
    "    Changes the crossing.\n",
    "    '''\n",
    "    (a,b,c,d)=crossing\n",
    "    PD_code.remove(crossing)\n",
    "    PD_code.append((d,a,b,c))\n",
    "    return PD_code\n",
    "\n",
    "def replace_values_in_crossing(PD_code,crossing,old,new):\n",
    "    '''\n",
    "    Replaces old by new in crossing. \n",
    "    Warning: Works only if any value appears once.\n",
    "    '''\n",
    "    PD_new=PD_code.copy()\n",
    "    if old in crossing:\n",
    "        PD_new.remove(crossing)\n",
    "        PD_new.append(tuple([new if x==old else x for x in list(crossing)]))\n",
    "    return PD_new\n",
    "\n",
    "def get_previous_strand(PD_code,strand,crossing):\n",
    "    '''\n",
    "    Get the previous strand.\n",
    "    '''\n",
    "    opposite_cros=get_next_strand(PD_code,strand,crossing)[1]\n",
    "    return get_next_strand(PD_code,strand,opposite_cros)[0]\n",
    "\n",
    "def finger_move(PD_code,cros1,cros2,strand):\n",
    "    '''\n",
    "    Performs a finger move of cros1 over/under cros 2 along strand and also returns the new crossing.\n",
    "    '''\n",
    "    if strand not in cros1:\n",
    "        return False\n",
    "    if strand not in cros2:\n",
    "        return False\n",
    "    m=number_of_strands(PD_code)\n",
    "    PD_new=PD_code.copy()\n",
    "    #Remove old crossings.\n",
    "    PD_new.remove(cros1)\n",
    "    PD_new.remove(cros2)\n",
    "    #Move s to first or second position.\n",
    "    i=cros1.index(strand)\n",
    "    j=cros2.index(strand)\n",
    "    if i==2 or i==3:\n",
    "        cros1=(cros1[2],cros1[3],cros1[0],cros1[1])\n",
    "    i=cros1.index(strand)\n",
    "    \n",
    "    # strand is an undercrossing in cros1\n",
    "    if i==0:\n",
    "        a,b,c=cros1[1],cros1[2],cros1[3]\n",
    "        d,e,f=cros2[(j+1)%4],cros2[(j+2)%4],cros2[(j+3)%4]\n",
    "        #Add the 4 new crossings.\n",
    "        if j==0 or j==2: #strand is undercrossing in cros2\n",
    "            PD_new.append((b,m,m+1,m+2))\n",
    "        if j==1 or j==3: #strand is overcrossing in cros2\n",
    "            PD_new.append((m,m+1,m+2,b))\n",
    "        PD_new.append((m,c,d,m+3))\n",
    "        PD_new.append((m+2,m+4,f,a))\n",
    "        PD_new.append((m+1,m+3,e,m+4))\n",
    "        return [PD_new,(m+1,m+3,e,m+4)]\n",
    "   \n",
    "    # strand is an overcrossing in cros1\n",
    "    if i==1:\n",
    "        a,b,c=cros1[2],cros1[3],cros1[0]\n",
    "        d,e,f=cros2[(j+1)%4],cros2[(j+2)%4],cros2[(j+3)%4]\n",
    "        #Add the 4 new crossings.\n",
    "        if j==0 or j==2: #strand is undercrossing in cros2\n",
    "            PD_new.append((b,m,m+1,m+2))\n",
    "        if j==1 or j==3: #strand is overcrossing in cros2\n",
    "            PD_new.append((m,m+1,m+2,b))\n",
    "        PD_new.append((c,d,m+3,m))\n",
    "        PD_new.append((m+4,f,a,m+2))\n",
    "        PD_new.append((m+3,e,m+4,m+1))\n",
    "        return [PD_new,(m+3,e,m+4,m+1)]\n",
    "\n",
    "def get_ordering(PD_code,component):\n",
    "    '''\n",
    "    We build a set of ordered crossings of the unknot and its interior strands.\n",
    "    '''\n",
    "    unknot=components(PD_code)[component]\n",
    "    #We build a set of ordered crossings of the unknot.\n",
    "    ordered_crossings_of_unknot=[]\n",
    "    strand=unknot[0]\n",
    "    for crossing in PD_code:\n",
    "        if strand in crossing:\n",
    "            break\n",
    "    ordered_crossings_of_unknot.append(crossing)\n",
    "    for i in range(len(unknot)):\n",
    "        (strand,crossing)=get_next_strand(PD_code,strand,crossing)\n",
    "        if crossing not in ordered_crossings_of_unknot:\n",
    "            ordered_crossings_of_unknot.append(crossing)\n",
    "    \n",
    "    #We build a list of strands in the interior of the unknot.\n",
    "    interior_strands=[]\n",
    "    for i in range(len(unknot)):\n",
    "        cros=ordered_crossings_of_unknot[i]\n",
    "        right_strand=cros[(cros.index(unknot[i])+1)%4]\n",
    "        right_cros=get_next_strand(PD_code,right_strand,cros)[1]\n",
    "        if right_cros not in ordered_crossings_of_unknot:\n",
    "            break\n",
    "        interior_strands.append(right_strand)\n",
    "    if len(interior_strands)<len(ordered_crossings_of_unknot):\n",
    "        interior_strands=[]\n",
    "        for i in range(len(unknot)):\n",
    "            cros=ordered_crossings_of_unknot[i]\n",
    "            left_strand=cros[(cros.index(unknot[i])-1)%4]\n",
    "            left_cros=get_next_strand(PD_code,left_strand,cros)[1]\n",
    "            interior_strands.append(left_strand)\n",
    "    \n",
    "    #We order them such that we start at a crossing of an outer strand.\n",
    "    while interior_strands[0]!=interior_strands[-1]:\n",
    "        interior_strands=first_to_last(interior_strands)\n",
    "        ordered_crossings_of_unknot=first_to_last(ordered_crossings_of_unknot)\n",
    "        unknot=first_to_last(unknot)\n",
    "    if ordered_crossings_of_unknot[0][0] not in unknot:\n",
    "        interior_strands=list(reversed(interior_strands))\n",
    "        ordered_crossings_of_unknot=list(reversed(ordered_crossings_of_unknot))\n",
    "        unknot=list(reversed(unknot))\n",
    "        unknot=first_to_last(unknot)\n",
    "    return [unknot,ordered_crossings_of_unknot,interior_strands]\n",
    "\n",
    "def parallelize_diagram(PD_code,component):\n",
    "    '''\n",
    "    We parallelize the strands in the diagram but not in 3-space.\n",
    "    We also return the unknot componentes, and ordered lists of crossings and interior strands\n",
    "    '''\n",
    "    [unknot,ordered_crossings_of_unknot,interior_strands]=get_ordering(PD_code,component)\n",
    "    # Next, we perform Finger moves, to ensure that all strands run actually parallel in the diagram.\n",
    "    # i will be the first position where an interior strand is not parallel to 0.\n",
    "    for i in range(len(interior_strands)/2):\n",
    "        if interior_strands[i]!=interior_strands[-(i+1)]:\n",
    "            break\n",
    "    # We return the code if they are all good.\n",
    "    if i==(len(interior_strands)/2)-1:\n",
    "        return PD_code \n",
    "    # j will be its second position, that we will need to move to position -(i+1).\n",
    "    for j in range(i+1,len(interior_strands)):\n",
    "        if interior_strands[j]==interior_strands[i]:\n",
    "            break\n",
    "    # Now we perform finger moves of ordered_crossings_of_unknot[j] till ordered_crossings_of_unknot[-(i+1)].\n",
    "    PD_new=PD_code.copy()\n",
    "    new_cros=ordered_crossings_of_unknot[j]\n",
    "    strand=unknot[j]\n",
    "    for k in range(j+1,len(interior_strands)-i):\n",
    "        [PD_new,new_cros]=finger_move(PD_new,new_cros,ordered_crossings_of_unknot[k],strand)\n",
    "        strand=unknot[k]\n",
    "    # Finally we perform the possible Reidemeister 2 moves to remove all crossings in the interior of the unknot.\n",
    "    D=snappy.Link(PD_new)\n",
    "    D.simplify()\n",
    "    PD_new=D.PD_code()\n",
    "    return parallelize_diagram(PD_new,component)\n",
    "\n",
    "def remove_over_under_strands(PD_code,component):\n",
    "    '''\n",
    "    If we have parallelized a diagram via parallelize_diagram. This function moves all strands\n",
    "    that run completely over or under the unknot away from the unknot via finger moves.\n",
    "    '''\n",
    "    PD_new=PD_code.copy()\n",
    "    [unknot,ordered_crossings_of_unknot,interior_strands]=get_ordering(PD_code,component)\n",
    "    #We check if interior is under or over at any crossing. \n",
    "    for i in range(len(interior_strands)/2):\n",
    "        first_strand=interior_strands[i]\n",
    "        first_cros=ordered_crossings_of_unknot[i]\n",
    "        if first_cros.index(first_strand) in [0,2]:\n",
    "            first_crosses_over_unknot=False\n",
    "        if first_cros.index(first_strand) in [1,3]:\n",
    "            first_crosses_over_unknot=True\n",
    "        last_strand=interior_strands[-(i+1)]\n",
    "        last_cros=ordered_crossings_of_unknot[-(i+1)]\n",
    "        if last_cros.index(last_strand) in [0,2]:\n",
    "            last_crosses_over_unknot=False\n",
    "        if last_cros.index(last_strand) in [1,3]:\n",
    "            last_crosses_over_unknot=True\n",
    "        #We perform finger moves if both are over or both undercrossings.\n",
    "        if first_crosses_over_unknot==last_crosses_over_unknot:\n",
    "            cros=first_cros\n",
    "            for j in range(i+1,len(interior_strands)/2):\n",
    "                [PD_new,cros]=finger_move(PD_new,cros,ordered_crossings_of_unknot[j],unknot[j-1])\n",
    "            cros=last_cros\n",
    "            for j in range(i+1,len(interior_strands)/2):\n",
    "                [PD_new,cros]=finger_move(PD_new,cros,ordered_crossings_of_unknot[-(j+1)],unknot[-(j+1)])\n",
    "            #Perform Reidemeister 1 and 2 moves.\n",
    "            D=snappy.Link(PD_new)\n",
    "            D.simplify()\n",
    "            PD_new=D.PD_code()\n",
    "            return remove_over_under_strands(PD_new,component)        \n",
    "    return PD_code\n",
    "\n",
    "def parallelize_along_unknot_component(PD_code,component):\n",
    "    '''\n",
    "    Parallelizes all strands along an unknot.\n",
    "    '''\n",
    "    D=snappy.Link(PD_code)\n",
    "    if D.sublink(component).PD_code()!=[]:\n",
    "        return 'selected component is not a standard unknot'\n",
    "    D.simplify()\n",
    "    if D.sublink(component).PD_code()!=[]:\n",
    "        return 'selected component is not a standard unknot after basic simplification'\n",
    "    PD_code=D.PD_code()\n",
    "    #We remove all crossings from the interior of the unknot.\n",
    "    PD_code=remove_crossings_from_interior_of_unknot(PD_code,component)\n",
    "    #We parallelize the diagram.\n",
    "    PD_code=parallelize_diagram(PD_code,component)\n",
    "    #We move all strands running completely over or under the unknot away from the unknot.\n",
    "    PD_code=remove_over_under_strands(PD_code,component)\n",
    "    # We order the crossings and interior strands of the unknot correctly.\n",
    "    [unknot,ordered_crossings_of_unknot,interior_strands]=get_ordering(PD_code,component)\n",
    "    # In the step after we actually parallelize the strands in 3-space.     \n",
    "    #We parallelize any strand\n",
    "    PD_new=PD_code.copy()\n",
    "    for i in range(len(ordered_crossings_of_unknot)/2):\n",
    "        cros=ordered_crossings_of_unknot[i]\n",
    "        interior_strand=interior_strands[i]\n",
    "        # Check if it is understrand.\n",
    "        if interior_strand in [cros[0],cros[2]]:\n",
    "            m=number_of_strands(PD_code)\n",
    "            #Save upper strand and lower strand for later use.\n",
    "            lower=get_next_strand(PD_code,interior_strand,cros)[0]\n",
    "            upper=get_next_strand(PD_code,interior_strand,ordered_crossings_of_unknot[-(i+1)])[0]\n",
    "            #Change upper crossing and replace upper strand by m.\n",
    "            PD_new.remove(cros)\n",
    "            PD_new.append(tuple([m if x==upper else x for x in list(cros)]))\n",
    "            PD_new=change_crossing(PD_new,tuple([m if x==upper else x for x in list(cros)]))\n",
    "            #Add in new crossings running around unknot.\n",
    "            #First the overcrossings\n",
    "            number_right=len(ordered_crossings_of_unknot)-2*(i+1) #The number of crossings to the right of the strand.\n",
    "            #If there are no crossings to the right, we only change the other crossing and introduce one new:\n",
    "            if number_right==0:\n",
    "                PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                PD_new.append(tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                PD_new=change_crossing(PD_new,tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                PD_new.append((upper,m,m+1,lower))\n",
    "                #Check if oriented correctly.\n",
    "                try:\n",
    "                    snappy.Link(PD_new)\n",
    "                    break\n",
    "                except ValueError:\n",
    "                    #Take the other orientation.\n",
    "                    PD_new=PD_code.copy()\n",
    "                    PD_new.remove(cros)\n",
    "                    PD_new.append(tuple([m if x==upper else x for x in list(cros)]))\n",
    "                    PD_new=change_crossing(PD_new,tuple([m if x==upper else x for x in list(cros)]))\n",
    "                    PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                    PD_new.append(tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                    PD_new=change_crossing(PD_new,tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                    PD_new.append((upper,lower,m+1,m))\n",
    "                    break\n",
    "            #If there are no crossings to the left, we only change the other crossing and introduce one new:\n",
    "            if number_right==len(ordered_crossings_of_unknot)-2:\n",
    "                PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                PD_new.append(tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                PD_new=change_crossing(PD_new,tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                PD_new.append((upper,lower,m+1,m))\n",
    "                #Check if oriented correctly.\n",
    "                try:\n",
    "                    snappy.Link(PD_new)\n",
    "                    break\n",
    "                except ValueError:\n",
    "                    #Take the other orientation.\n",
    "                    PD_new=PD_code.copy()\n",
    "                    PD_new.remove(cros)\n",
    "                    PD_new.append(tuple([m if x==upper else x for x in list(cros)]))\n",
    "                    PD_new=change_crossing(PD_new,tuple([m if x==upper else x for x in list(cros)]))\n",
    "                    PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                    PD_new.append(tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                    PD_new=change_crossing(PD_new,tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                    PD_new.append((upper,m,m+1,lower))\n",
    "                    break  \n",
    "            list_of_crossings = [[None,None,None,None] for x in range(number_right)]  \n",
    "            for j in range(number_right):\n",
    "                list_of_crossings[j][0]=m+number_right+1+j\n",
    "                list_of_crossings[j][1]=m+j+1\n",
    "                list_of_crossings[j][2]=get_previous_strand(PD_code,interior_strands[i+j+1],ordered_crossings_of_unknot[i+j+1])\n",
    "                list_of_crossings[j][3]=m+j\n",
    "                PD_new=replace_values_in_crossing(PD_new,ordered_crossings_of_unknot[i+j+1],get_previous_strand(PD_code,interior_strands[i+j+1],ordered_crossings_of_unknot[i+j+1]),m+number_right+1+j) \n",
    "            #The last value needs to be changed to lower\n",
    "            list_of_crossings[-1][1]=lower\n",
    "            #Add the extra crossings to the list:\n",
    "            for [a,b,c,d] in list_of_crossings:\n",
    "                PD_new.append((a,b,c,d))\n",
    "            #Now we change the lower crossing.\n",
    "            m=number_of_strands(PD_new) # New maximum\n",
    "            PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "            PD_new.append(tuple([m if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "            PD_new=change_crossing(PD_new,tuple([m if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "            #And add in the undercrossing running along the unknot.\n",
    "            #First we build a list of ordered crossings of unknot and ordered interior strands starting at the lower crossing.\n",
    "            ord_from_low_crossings_of_unknot=ordered_crossings_of_unknot[-i:]+ordered_crossings_of_unknot[0:i]\n",
    "            ord_from_low_interior_strands=interior_strands[-i:]+interior_strands[0:i]\n",
    "            number_left=len(ord_from_low_crossings_of_unknot) #The number of crossings to the left of the strand.\n",
    "            list_of_crossings = [[None,None,None,None] for x in range(number_left)]\n",
    "            for j in range(number_left):\n",
    "                list_of_crossings[j][0]=m+j\n",
    "                list_of_crossings[j][1]=m+number_left+j+1\n",
    "                list_of_crossings[j][2]=m+j+1\n",
    "                list_of_crossings[j][3]=get_previous_strand(PD_code,ord_from_low_interior_strands[j],ord_from_low_crossings_of_unknot[j])\n",
    "                PD_new=replace_values_in_crossing(PD_new,ord_from_low_crossings_of_unknot[j],get_previous_strand(PD_code,ord_from_low_interior_strands[j],ord_from_low_crossings_of_unknot[j]),m+number_left+1+j) \n",
    "            #The last value needs to be changed to lower\n",
    "            list_of_crossings[-1][2]=upper\n",
    "            #Add the extra crossings to the list:\n",
    "            for [a,b,c,d] in list_of_crossings:\n",
    "                PD_new.append((a,b,c,d))\n",
    "            #Check if this was counterclockwise, otherwise reverse the orientation.\n",
    "            try:\n",
    "                snappy.Link(PD_new)\n",
    "                break\n",
    "            except ValueError:\n",
    "                for i in range(len(ordered_crossings_of_unknot)/2):\n",
    "                    ordered_crossings_of_unknot=first_to_last(ordered_crossings_of_unknot)\n",
    "                    interior_strands=first_to_last(interior_strands)\n",
    "                ordered_crossings_of_unknot=list(reversed(ordered_crossings_of_unknot))\n",
    "                PD_new=PD_code.copy()\n",
    "                for i in range(len(ordered_crossings_of_unknot)/2):\n",
    "                    cros=ordered_crossings_of_unknot[i]\n",
    "                    interior_strand=interior_strands[i]\n",
    "                    # Check if it is understrand.\n",
    "                    if interior_strand in [cros[0],cros[2]]:\n",
    "                        m=number_of_strands(PD_code)\n",
    "                        #Save upper strand and lower strand for later use.\n",
    "                        lower=get_next_strand(PD_code,interior_strand,cros)[0]\n",
    "                        upper=get_next_strand(PD_code,interior_strand,ordered_crossings_of_unknot[-(i+1)])[0]\n",
    "                        #Change upper crossing and replace upper strand by m.\n",
    "                        PD_new.remove(cros)\n",
    "                        PD_new.append(tuple([m if x==upper else x for x in list(cros)]))\n",
    "                        PD_new=change_crossing(PD_new,tuple([m if x==upper else x for x in list(cros)]))\n",
    "                        #Add in new crossings running around unknot.\n",
    "                        #First the overcrossings\n",
    "                        number_right=len(ordered_crossings_of_unknot)-2*(i+1) #The number of crossings to the right of the strand.\n",
    "                        #If there are no crossings to the right, we only change the other crossing and introduce one new:\n",
    "                        if number_right==0:\n",
    "                            PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                            PD_new.append(tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                            PD_new=change_crossing(PD_new,tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                            PD_new.append((upper,m,m+1,lower))\n",
    "                            #Check if oriented correctly.\n",
    "                            try:\n",
    "                                snappy.Link(PD_new)\n",
    "                                break\n",
    "                            except ValueError:\n",
    "                                #Take the other orientation.\n",
    "                                PD_new=PD_code.copy()\n",
    "                                PD_new.remove(cros)\n",
    "                                PD_new.append(tuple([m if x==upper else x for x in list(cros)]))\n",
    "                                PD_new=change_crossing(PD_new,tuple([m if x==upper else x for x in list(cros)]))\n",
    "                                PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                                PD_new.append(tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                                PD_new=change_crossing(PD_new,tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                                PD_new.append((upper,lower,m+1,m))\n",
    "                                break\n",
    "                        #If there are no crossings to the left, we only change the other crossing and introduce one new:\n",
    "                        if number_right==len(ordered_crossings_of_unknot)-2:\n",
    "                            PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                            PD_new.append(tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                            PD_new=change_crossing(PD_new,tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                            PD_new.append((upper,lower,m+1,m))\n",
    "                            #Check if oriented correctly.\n",
    "                            try:\n",
    "                                snappy.Link(PD_new)\n",
    "                                break\n",
    "                            except ValueError:\n",
    "                                #Take the other orientation.\n",
    "                                PD_new=PD_code.copy()\n",
    "                                PD_new.remove(cros)\n",
    "                                PD_new.append(tuple([m if x==upper else x for x in list(cros)]))\n",
    "                                PD_new=change_crossing(PD_new,tuple([m if x==upper else x for x in list(cros)]))\n",
    "                                PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                                PD_new.append(tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                                PD_new=change_crossing(PD_new,tuple([m+1 if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                                PD_new.append((upper,m,m+1,lower))\n",
    "                                break \n",
    "                        list_of_crossings = [[None,None,None,None] for x in range(number_right)]  \n",
    "                        for j in range(number_right):\n",
    "                            list_of_crossings[j][0]=m+number_right+1+j\n",
    "                            list_of_crossings[j][1]=m+j+1\n",
    "                            list_of_crossings[j][2]=get_previous_strand(PD_code,interior_strands[i+j+1],ordered_crossings_of_unknot[i+j+1])\n",
    "                            list_of_crossings[j][3]=m+j\n",
    "                            PD_new=replace_values_in_crossing(PD_new,ordered_crossings_of_unknot[i+j+1],get_previous_strand(PD_code,interior_strands[i+j+1],ordered_crossings_of_unknot[i+j+1]),m+number_right+1+j) \n",
    "                        #The last value needs to be changed to lower\n",
    "                        list_of_crossings[-1][1]=lower\n",
    "                        #Add the extra crossings to the list:\n",
    "                        for [a,b,c,d] in list_of_crossings:\n",
    "                            PD_new.append((a,b,c,d))\n",
    "                        #Now we change the lower crossing.\n",
    "                        m=number_of_strands(PD_new) # New maximum\n",
    "                        PD_new.remove(ordered_crossings_of_unknot[-(i+1)])\n",
    "                        PD_new.append(tuple([m if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                        PD_new=change_crossing(PD_new,tuple([m if x==lower else x for x in list(ordered_crossings_of_unknot[-(i+1)])]))\n",
    "                        #And add in the undercrossing running along the unknot.\n",
    "                        #First we build a list of ordered crossings of unknot and ordered interior strands starting at the lower crossing.\n",
    "                        ord_from_low_crossings_of_unknot=ordered_crossings_of_unknot[-i:]+ordered_crossings_of_unknot[0:i]\n",
    "                        ord_from_low_interior_strands=interior_strands[-i:]+interior_strands[0:i]\n",
    "                        number_left=len(ord_from_low_crossings_of_unknot) #The number of crossings to the left of the strand.\n",
    "                        list_of_crossings = [[None,None,None,None] for x in range(number_left)]\n",
    "                        for j in range(number_left):\n",
    "                            list_of_crossings[j][0]=m+j\n",
    "                            list_of_crossings[j][1]=m+number_left+j+1\n",
    "                            list_of_crossings[j][2]=m+j+1\n",
    "                            list_of_crossings[j][3]=get_previous_strand(PD_code,ord_from_low_interior_strands[j],ord_from_low_crossings_of_unknot[j])\n",
    "                            PD_new=replace_values_in_crossing(PD_new,ord_from_low_crossings_of_unknot[j],get_previous_strand(PD_code,ord_from_low_interior_strands[j],ord_from_low_crossings_of_unknot[j]),m+number_left+1+j) \n",
    "                        #The last value needs to be changed to lower\n",
    "                        list_of_crossings[-1][2]=upper\n",
    "                        #Add the extra crossings to the list:\n",
    "                        for [a,b,c,d] in list_of_crossings:\n",
    "                            PD_new.append((a,b,c,d))\n",
    "                        break\n",
    "            break\n",
    "            ### We need double break\n",
    "        if i+1==len(ordered_crossings_of_unknot)/2:\n",
    "            return PD_new\n",
    "    return parallelize_along_unknot_component(PD_new,component)\n",
    "\n",
    "def twist_parallel_strands(PD_code,strands,upper_crossings,number_of_twists=1):\n",
    "    '''\n",
    "    Given a diagram together with an ordered list of strands (and their upper crossings) running parallel, this function returns a diagram with a \n",
    "    (or n-fold) full twists performed along the parallel strands.\n",
    "    Example: Twist two parallel strands of the trefoil:\n",
    "    twist_parallel_strands([(5, 3, 0, 2), (3, 1, 4, 0), (1, 5, 2, 4)],[0,3],[(5, 3, 0, 2),(5, 3, 0, 2)],number_of_twists=-2)\n",
    "    '''\n",
    "    if number_of_twists==0:\n",
    "        return PD_code\n",
    "    orientation=sign(number_of_twists)\n",
    "    for i in range(len(strands)):\n",
    "        PD_code=move_one_strand_over_several_others(PD_code,strands,upper_crossings,orientation)\n",
    "    if number_of_twists==orientation:\n",
    "        return PD_code\n",
    "    return twist_parallel_strands(PD_code,strands,upper_crossings,number_of_twists=number_of_twists-orientation)\n",
    "\n",
    "def replace_strand(PD_code,old,new):\n",
    "    '''\n",
    "    Replaces the old strand by the new.\n",
    "    '''\n",
    "    PD_new=PD_code.copy()\n",
    "    for cros in PD_code:\n",
    "        if old in cros:\n",
    "            PD_new.remove(cros)\n",
    "            PD_new.append(tuple([new if x==old else x for x in list(cros)]))\n",
    "    return PD_new\n",
    "\n",
    "def add_half_twist_between_two_strands(PD_code,strand1,upper_cros1,strand2,upper_cros2,orientation=+1):\n",
    "    '''\n",
    "    Moves strand1 over strand2.\n",
    "    '''\n",
    "    m=number_of_strands(PD_code)\n",
    "    PD_code=replace_values_in_crossing(PD_code,get_next_strand(PD_code,strand1,upper_cros1)[1],strand1,m)\n",
    "    PD_code=replace_values_in_crossing(PD_code,get_next_strand(PD_code,strand2,upper_cros2)[1],strand2,m+1)\n",
    "    if orientation==+1:\n",
    "        PD_code.append((m,strand1,strand2,m+1))\n",
    "    if orientation==-1:\n",
    "        PD_code.append((m+1,m,strand1,strand2))\n",
    "    return PD_code   \n",
    "\n",
    "def move_one_strand_over_several_others(PD_code,strands,upper_crossings,orientation=+1):\n",
    "    '''\n",
    "    Moves the first strand of the parallel strands over all the others.\n",
    "    '''\n",
    "    for i in range(len(strands)-1):\n",
    "        PD_code=add_half_twist_between_two_strands(PD_code,strands[i],upper_crossings[i],strands[i+1],upper_crossings[i+1],orientation)\n",
    "    return PD_code\n",
    "\n",
    "def remove_component(PD_code,component):\n",
    "    '''\n",
    "    Removes a given component from a SnapPy diagram.\n",
    "    '''\n",
    "    strands_of_component=components(PD_code)[component]\n",
    "    PD_new=PD_code.copy()\n",
    "    for cros in PD_code:\n",
    "        for i in range(4):\n",
    "            strand=cros[i]\n",
    "            if strand in strands_of_component:\n",
    "                PD_new.remove(cros)\n",
    "                PD_new=replace_strand(PD_new,cros[(i+1)%4],cros[(i+3)%4])\n",
    "                break\n",
    "    return PD_new\n",
    "\n",
    "def Rolfsen_twist(PD_code,component,twists,remove_twisting_unknot=True):\n",
    "    '''\n",
    "    Performs an n-fold Rolfsen twist along the choosen component. \n",
    "    If the flag remove_twisting_unknot is set, the unknot gets removed from the diagram.\n",
    "    Example:\n",
    "    L=snappy.Manifold('L13a2489')\n",
    "    PD_code=L.link().PD_code()\n",
    "    PD_twist=Rolfsen_twist(PD_code,0,2,remove_twisting_unknot=False)\n",
    "    T=snappy.Link(PD_twist).exterior()\n",
    "    L.dehn_fill([(-1,2),(1,1)])\n",
    "    T.dehn_fill([(1,0),(19,1)])\n",
    "    L.is_isometric_to(T)=True\n",
    "    '''\n",
    "    D=snappy.Link(PD_code)\n",
    "    if D.sublink(component).PD_code()!=[]:\n",
    "        raise ValueError('Selected component is not a standard unknot.')\n",
    "    #We remove all interior crossings.\n",
    "    PD_code=remove_crossings_from_interior_of_unknot(PD_code,component)\n",
    "    if PD_code==False:\n",
    "        raise ValueError('We could not remove all crossings from the interior of the unknot.')\n",
    "    #We parallelize the strands.\n",
    "    PD_code=parallelize_along_unknot_component(PD_code,component) \n",
    "    #We collect the interior strands and their next crossings\n",
    "    unknot=components(PD_code)[component]\n",
    "    #We build a set of ordered crossings of the unknot.\n",
    "    ordered_crossings_of_unknot=[]\n",
    "    strand=unknot[0]\n",
    "    for crossing in PD_code:\n",
    "        if strand in crossing:\n",
    "            break\n",
    "    ordered_crossings_of_unknot.append(crossing)\n",
    "    for i in range(len(unknot)):\n",
    "        (strand,crossing)=get_next_strand(PD_code,strand,crossing)\n",
    "        if crossing not in ordered_crossings_of_unknot:\n",
    "            ordered_crossings_of_unknot.append(crossing)\n",
    "    #We build a list of strands in the interior of the unknot.\n",
    "    X=[]\n",
    "    for cros in ordered_crossings_of_unknot:\n",
    "        X=X+[x for x in cros]\n",
    "    interior_strands=[s for s in X if (s not in unknot) and X.count(s)==2]\n",
    "    #We order them such that we start at a crossing of an outer strand.\n",
    "    while interior_strands[0]!=interior_strands[-1]:\n",
    "        interior_strands=first_to_last(interior_strands)\n",
    "        ordered_crossings_of_unknot=first_to_last(ordered_crossings_of_unknot)\n",
    "    if ordered_crossings_of_unknot[0][0] not in unknot:\n",
    "        interior_strands=list(reversed(interior_strands))\n",
    "        ordered_crossings_of_unknot=list(reversed(ordered_crossings_of_unknot))\n",
    "    strands=interior_strands[0:len(interior_strands)/2]\n",
    "    upper_crossings=ordered_crossings_of_unknot[0:len(ordered_crossings_of_unknot)/2]\n",
    "    #We perform the Rolfsen twist.\n",
    "    PD_code=twist_parallel_strands(PD_code,strands,upper_crossings,number_of_twists=twists)\n",
    "    #We check if it was correctly oriented and if not adjust accordingly.\n",
    "    try:\n",
    "        snappy.Link(PD_code)\n",
    "    except ValueError:\n",
    "        PD_new=PD_code.copy()\n",
    "        s=len(strands)\n",
    "        for i in range(1,s*(s-1)*abs(twists)+1):\n",
    "            cros=PD_code[-i]\n",
    "            PD_new.remove(cros)\n",
    "            cros=list(cros)\n",
    "            cros.reverse()\n",
    "            cros=tuple(cros)\n",
    "            PD_new.append(cros)\n",
    "        PD_code=PD_new\n",
    "        \n",
    "    #If the flag is set we remove the unknot.\n",
    "    if remove_twisting_unknot:\n",
    "        PD_code=remove_component(PD_code,component)\n",
    "    return PD_code"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Data/Non-characterizing_slopes.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook we work with the infinite family of Legendrian links whose Stein traces are all equal. First we load the surgery description."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "L=snappy.Manifold('surgery_description.lnk')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Then we show that all the knots (with short slopes) in the infinite family have different volumes and thus are non-isotopic. By the limit formula from Neumann-Zagier it follows that they are all non-isometric for any value of n."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 unnamed link(-1,0)(1,0)(0,0) 7.79830023217? [o9_37732(0,0), 10_133(0,0), K9_591(0,0), K10n4(0,0)]\n",
      "2 unnamed link(-3,2)(-1,2)(0,0) 12.5055410376? []\n",
      "3 unnamed link(-4,3)(-2,3)(0,0) 13.7850145159? []\n",
      "4 unnamed link(-5,4)(-3,4)(0,0) 14.5775431080? []\n",
      "5 unnamed link(-6,5)(-4,5)(0,0) 15.0815931897? []\n",
      "6 unnamed link(-7,6)(-5,6)(0,0) 15.4121286690? []\n",
      "7 unnamed link(-8,7)(-6,7)(0,0) 15.6364138716? []\n",
      "8 unnamed link(-9,8)(-7,8)(0,0) 15.7938517339? []\n",
      "9 unnamed link(-10,9)(-8,9)(0,0) 15.9078687115? []\n",
      "10 unnamed link(-11,10)(-9,10)(0,0) 15.9927552018? []\n",
      "11 unnamed link(-12,11)(-10,11)(0,0) 16.0574967093? []\n",
      "12 unnamed link(-13,12)(-11,12)(0,0) 16.1079194218? []\n",
      "13 unnamed link(-14,13)(-12,13)(0,0) 16.1479125781? []\n",
      "14 unnamed link(-15,14)(-13,14)(0,0) 16.1801426558? []\n",
      "15 unnamed link(-16,15)(-14,15)(0,0) 16.2064824573? []\n",
      "16 unnamed link(-17,16)(-15,16)(0,0) 16.2282761900? []\n",
      "17 unnamed link(-18,17)(-16,17)(0,0) 16.2465076342? []\n",
      "18 unnamed link(-19,18)(-17,18)(0,0) 16.2619095002? []\n",
      "19 unnamed link(-20,19)(-18,19)(0,0) 16.2750361811? []\n",
      "20 unnamed link(-21,20)(-19,20)(0,0) 16.2863131741? []\n",
      "21 unnamed link(-22,21)(-20,21)(0,0) 16.2960713016? []\n",
      "22 unnamed link(-23,22)(-21,22)(0,0) 16.3045708234? []\n",
      "23 unnamed link(-24,23)(-22,23)(0,0) 16.3120187021? []\n",
      "24 unnamed link(-25,24)(-23,24)(0,0) 16.3185811481? []\n",
      "25 unnamed link(-26,25)(-24,25)(0,0) 16.3243928599? []\n",
      "26 unnamed link(-27,26)(-25,26)(0,0) 16.3295639144? []\n",
      "27 unnamed link(-28,27)(-26,27)(0,0) 16.3341849663? []\n",
      "28 unnamed link(-29,28)(-27,28)(0,0) 16.3383312120? []\n",
      "29 unnamed link(-30,29)(-28,29)(0,0) 16.3420654427? []\n",
      "30 unnamed link(-31,30)(-29,30)(0,0) 16.3454404182? []\n",
      "31 unnamed link(-32,31)(-30,31)(0,0) 16.3485007270? []\n",
      "32 unnamed link(-33,32)(-31,32)(0,0) 16.3512842575? []\n",
      "33 unnamed link(-34,33)(-32,33)(0,0) 16.3538233694? []\n",
      "34 unnamed link(-35,34)(-33,34)(0,0) 16.3561458329? []\n",
      "35 unnamed link(-36,35)(-34,35)(0,0) 16.358275588? []\n",
      "36 unnamed link(-37,36)(-35,36)(0,0) 16.360233359? []\n",
      "37 unnamed link(-38,37)(-36,37)(0,0) 16.3620371606? []\n",
      "38 unnamed link(-39,38)(-37,38)(0,0) 16.3637027121? []\n",
      "39 unnamed link(-40,39)(-38,39)(0,0) 16.3652437772? []\n",
      "40 unnamed link(-41,40)(-39,40)(0,0) 16.3666724502? []\n",
      "41 unnamed link(-42,41)(-40,41)(0,0) 16.3679993926? []\n",
      "42 unnamed link(-43,42)(-41,42)(0,0) 16.369234032? []\n",
      "43 unnamed link(-44,43)(-42,43)(0,0) 16.3703847290? []\n",
      "44 unnamed link(-45,44)(-43,44)(0,0) 16.3714589199? []\n",
      "45 unnamed link(-46,45)(-44,45)(0,0) 16.3724632355? []\n",
      "46 unnamed link(-47,46)(-45,46)(0,0) 16.3734036039? []\n",
      "47 unnamed link(-48,47)(-46,47)(0,0) 16.3742853380? []\n",
      "48 unnamed link(-49,48)(-47,48)(0,0) 16.3751132106? []\n",
      "49 unnamed link(-50,49)(-48,49)(0,0) 16.375891519? []\n",
      "50 unnamed link(-51,50)(-49,50)(0,0) 16.3766241393? []\n",
      "51 unnamed link(-52,51)(-50,51)(0,0) 16.377314578? []\n",
      "52 unnamed link(-53,52)(-51,52)(0,0) 16.3779660106? []\n",
      "53 unnamed link(-54,53)(-52,53)(0,0) 16.3785813196? []\n",
      "54 unnamed link(-55,54)(-53,54)(0,0) 16.3791631262? []\n",
      "55 unnamed link(-56,55)(-54,55)(0,0) 16.3797138182? []\n",
      "56 unnamed link(-57,56)(-55,56)(0,0) 16.3802355745? []\n",
      "57 unnamed link(-58,57)(-56,57)(0,0) 16.380730387? []\n",
      "58 unnamed link(-59,58)(-57,58)(0,0) 16.381200078? []\n",
      "59 unnamed link(-60,59)(-58,59)(0,0) 16.3816463194? []\n",
      "60 unnamed link(-61,60)(-59,60)(0,0) 16.382070647? []\n",
      "61 unnamed link(-62,61)(-60,61)(0,0) 16.382474471? []\n",
      "62 unnamed link(-63,62)(-61,62)(0,0) 16.382859091? []\n",
      "63 unnamed link(-64,63)(-62,63)(0,0) 16.3832257050? []\n",
      "64 unnamed link(-65,64)(-63,64)(0,0) 16.383575421? []\n",
      "65 unnamed link(-66,65)(-64,65)(0,0) 16.3839092593? []\n",
      "66 unnamed link(-67,66)(-65,66)(0,0) 16.384228168? []\n",
      "67 unnamed link(-68,67)(-66,67)(0,0) 16.3845330234? []\n",
      "68 unnamed link(-69,68)(-67,68)(0,0) 16.3848246392? []\n",
      "69 unnamed link(-70,69)(-68,69)(0,0) 16.3851037708? []\n",
      "70 unnamed link(-71,70)(-69,70)(0,0) 16.3853711206? []\n",
      "71 unnamed link(-72,71)(-70,71)(0,0) 16.385627343? []\n",
      "72 unnamed link(-73,72)(-71,72)(0,0) 16.385873045? []\n",
      "73 unnamed link(-74,73)(-72,73)(0,0) 16.386108797? []\n",
      "74 unnamed link(-75,74)(-73,74)(0,0) 16.386335127? []\n",
      "75 unnamed link(-76,75)(-74,75)(0,0) 16.3865525311? []\n",
      "76 unnamed link(-77,76)(-75,76)(0,0) 16.3867614729? []\n",
      "77 unnamed link(-78,77)(-76,77)(0,0) 16.386962386? []\n",
      "78 unnamed link(-79,78)(-77,78)(0,0) 16.387155675? []\n",
      "79 unnamed link(-80,79)(-78,79)(0,0) 16.387341723? []\n",
      "80 unnamed link(-81,80)(-79,80)(0,0) 16.3875208843? []\n",
      "81 unnamed link(-82,81)(-80,81)(0,0) 16.3876934969? []\n",
      "82 unnamed link(-83,82)(-81,82)(0,0) 16.387859876? []\n",
      "83 unnamed link(-84,83)(-82,83)(0,0) 16.388020317? []\n",
      "84 unnamed link(-85,84)(-83,84)(0,0) 16.3881750985? []\n",
      "85 unnamed link(-86,85)(-84,85)(0,0) 16.3883244854? []\n",
      "86 unnamed link(-87,86)(-85,86)(0,0) 16.3884687246? []\n",
      "87 unnamed link(-88,87)(-86,87)(0,0) 16.3886080499? []\n",
      "88 unnamed link(-89,88)(-87,88)(0,0) 16.388742682? []\n",
      "89 unnamed link(-90,89)(-88,89)(0,0) 16.3888728294? []\n",
      "90 unnamed link(-91,90)(-89,90)(0,0) 16.3889986889? []\n",
      "91 unnamed link(-92,91)(-90,91)(0,0) 16.389120447? []\n",
      "92 unnamed link(-93,92)(-91,92)(0,0) 16.389238280? []\n",
      "93 unnamed link(-94,93)(-92,93)(0,0) 16.3893523539? []\n",
      "94 unnamed link(-95,94)(-93,94)(0,0) 16.3894628280? []\n",
      "95 unnamed link(-96,95)(-94,95)(0,0) 16.3895698518? []\n",
      "96 unnamed link(-97,96)(-95,96)(0,0) 16.3896735674? []\n",
      "97 unnamed link(-98,97)(-96,97)(0,0) 16.3897741098? []\n",
      "98 unnamed link(-99,98)(-97,98)(0,0) 16.389871608? []\n",
      "99 unnamed link(-100,99)(-98,99)(0,0) 16.3899661811? []\n"
     ]
    }
   ],
   "source": [
    "for n in range(0,100):\n",
    "    L.dehn_fill([(-1-n,n),(1-n,n),(0,0)])\n",
    "    count=0\n",
    "    while count<10:\n",
    "        idf=L.identify()\n",
    "        if idf!=[]:\n",
    "            K=snappy.Manifold(idf[-1])\n",
    "            print(n,L,K.volume(verified=True),idf)\n",
    "            count=1000\n",
    "        else:\n",
    "            try:\n",
    "                vol=L.volume(verified=True)\n",
    "                print(n,L,vol,idf)\n",
    "                count=1000\n",
    "            except:\n",
    "                L.randomize()\n",
    "                count=count+1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we verify that the Legendrian surgeries (for short slopes) are diffeomorphic. (Since the knots all have tb=1, the Legendrian surgery corresponds to a topological 0-surgery.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def better_is_isometric_to(X,Y,index):\n",
    "    \"\"\"\n",
    "    Returns True if X and Y are isometric.\n",
    "    Returns False if X and Y have different homologies.\n",
    "    Returns 'unclear' if SnapPy cannot verify it.\n",
    "    The higher the index the harder SnapPy tries.\n",
    "    \"\"\"     \n",
    "    w='unclear'\n",
    "    if X.homology()!=Y.homology():\n",
    "        w=False\n",
    "    if w=='unclear':\n",
    "        for i in (0,index):\n",
    "            try:\n",
    "                w=X.is_isometric_to(Y)\n",
    "            except RuntimeError:\n",
    "                pass\n",
    "            except snappy.SnapPeaFatalError:\n",
    "                pass\n",
    "            if w==True:\n",
    "                break\n",
    "            if w==False:\n",
    "                w='unclear'\n",
    "            X.randomize()\n",
    "            Y.randomize()\n",
    "            i=i+1\n",
    "    return w"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 unnamed link(-1,0)(1,0)(0,1) True\n",
      "1 unnamed link(-2,1)(0,1)(0,1) True\n",
      "2 unnamed link(-3,2)(-1,2)(0,1) True\n",
      "3 unnamed link(-4,3)(-2,3)(0,1) True\n",
      "4 unnamed link(-5,4)(-3,4)(0,1) True\n",
      "5 unnamed link(-6,5)(-4,5)(0,1) True\n",
      "6 unnamed link(-7,6)(-5,6)(0,1) True\n",
      "7 unnamed link(-8,7)(-6,7)(0,1) True\n",
      "8 unnamed link(-9,8)(-7,8)(0,1) True\n",
      "9 unnamed link(-10,9)(-8,9)(0,1) True\n",
      "10 unnamed link(-11,10)(-9,10)(0,1) True\n",
      "11 unnamed link(-12,11)(-10,11)(0,1) True\n",
      "12 unnamed link(-13,12)(-11,12)(0,1) True\n",
      "13 unnamed link(-14,13)(-12,13)(0,1) True\n",
      "14 unnamed link(-15,14)(-13,14)(0,1) True\n",
      "15 unnamed link(-16,15)(-14,15)(0,1) True\n",
      "16 unnamed link(-17,16)(-15,16)(0,1) True\n",
      "17 unnamed link(-18,17)(-16,17)(0,1) True\n",
      "18 unnamed link(-19,18)(-17,18)(0,1) True\n",
      "19 unnamed link(-20,19)(-18,19)(0,1) True\n",
      "20 unnamed link(-21,20)(-19,20)(0,1) True\n",
      "21 unnamed link(-22,21)(-20,21)(0,1) True\n",
      "22 unnamed link(-23,22)(-21,22)(0,1) True\n",
      "23 unnamed link(-24,23)(-22,23)(0,1) True\n",
      "24 unnamed link(-25,24)(-23,24)(0,1) True\n",
      "25 unnamed link(-26,25)(-24,25)(0,1) True\n",
      "26 unnamed link(-27,26)(-25,26)(0,1) True\n",
      "27 unnamed link(-28,27)(-26,27)(0,1) True\n",
      "28 unnamed link(-29,28)(-27,28)(0,1) True\n",
      "29 unnamed link(-30,29)(-28,29)(0,1) True\n",
      "30 unnamed link(-31,30)(-29,30)(0,1) True\n",
      "31 unnamed link(-32,31)(-30,31)(0,1) True\n",
      "32 unnamed link(-33,32)(-31,32)(0,1) True\n",
      "33 unnamed link(-34,33)(-32,33)(0,1) True\n",
      "34 unnamed link(-35,34)(-33,34)(0,1) True\n",
      "35 unnamed link(-36,35)(-34,35)(0,1) True\n",
      "36 unnamed link(-37,36)(-35,36)(0,1) True\n",
      "37 unnamed link(-38,37)(-36,37)(0,1) True\n",
      "38 unnamed link(-39,38)(-37,38)(0,1) True\n",
      "39 unnamed link(-40,39)(-38,39)(0,1) True\n",
      "40 unnamed link(-41,40)(-39,40)(0,1) True\n",
      "41 unnamed link(-42,41)(-40,41)(0,1) True\n",
      "42 unnamed link(-43,42)(-41,42)(0,1) True\n",
      "43 unnamed link(-44,43)(-42,43)(0,1) True\n",
      "44 unnamed link(-45,44)(-43,44)(0,1) True\n",
      "45 unnamed link(-46,45)(-44,45)(0,1) True\n",
      "46 unnamed link(-47,46)(-45,46)(0,1) True\n",
      "47 unnamed link(-48,47)(-46,47)(0,1) True\n",
      "48 unnamed link(-49,48)(-47,48)(0,1) True\n",
      "49 unnamed link(-50,49)(-48,49)(0,1) True\n",
      "50 unnamed link(-51,50)(-49,50)(0,1) True\n",
      "51 unnamed link(-52,51)(-50,51)(0,1) True\n",
      "52 unnamed link(-53,52)(-51,52)(0,1) True\n",
      "53 unnamed link(-54,53)(-52,53)(0,1) True\n",
      "54 unnamed link(-55,54)(-53,54)(0,1) True\n",
      "55 unnamed link(-56,55)(-54,55)(0,1) True\n",
      "56 unnamed link(-57,56)(-55,56)(0,1) True\n",
      "57 unnamed link(-58,57)(-56,57)(0,1) True\n",
      "58 unnamed link(-59,58)(-57,58)(0,1) True\n",
      "59 unnamed link(-60,59)(-58,59)(0,1) True\n",
      "60 unnamed link(-61,60)(-59,60)(0,1) True\n",
      "61 unnamed link(-62,61)(-60,61)(0,1) True\n",
      "62 unnamed link(-63,62)(-61,62)(0,1) True\n",
      "63 unnamed link(-64,63)(-62,63)(0,1) True\n",
      "64 unnamed link(-65,64)(-63,64)(0,1) True\n",
      "65 unnamed link(-66,65)(-64,65)(0,1) True\n",
      "66 unnamed link(-67,66)(-65,66)(0,1) True\n",
      "67 unnamed link(-68,67)(-66,67)(0,1) True\n",
      "68 unnamed link(-69,68)(-67,68)(0,1) True\n",
      "69 unnamed link(-70,69)(-68,69)(0,1) True\n",
      "70 unnamed link(-71,70)(-69,70)(0,1) True\n",
      "71 unnamed link(-72,71)(-70,71)(0,1) True\n",
      "72 unnamed link(-73,72)(-71,72)(0,1) True\n",
      "73 unnamed link(-74,73)(-72,73)(0,1) True\n",
      "74 unnamed link(-75,74)(-73,74)(0,1) True\n",
      "75 unnamed link(-76,75)(-74,75)(0,1) True\n",
      "76 unnamed link(-77,76)(-75,76)(0,1) True\n",
      "77 unnamed link(-78,77)(-76,77)(0,1) True\n",
      "78 unnamed link(-79,78)(-77,78)(0,1) True\n",
      "79 unnamed link(-80,79)(-78,79)(0,1) True\n",
      "80 unnamed link(-81,80)(-79,80)(0,1) True\n",
      "81 unnamed link(-82,81)(-80,81)(0,1) True\n",
      "82 unnamed link(-83,82)(-81,82)(0,1) True\n",
      "83 unnamed link(-84,83)(-82,83)(0,1) True\n",
      "84 unnamed link(-85,84)(-83,84)(0,1) True\n",
      "85 unnamed link(-86,85)(-84,85)(0,1) True\n",
      "86 unnamed link(-87,86)(-85,86)(0,1) True\n",
      "87 unnamed link(-88,87)(-86,87)(0,1) True\n",
      "88 unnamed link(-89,88)(-87,88)(0,1) True\n",
      "89 unnamed link(-90,89)(-88,89)(0,1) True\n",
      "90 unnamed link(-91,90)(-89,90)(0,1) True\n",
      "91 unnamed link(-92,91)(-90,91)(0,1) True\n",
      "92 unnamed link(-93,92)(-91,92)(0,1) True\n",
      "93 unnamed link(-94,93)(-92,93)(0,1) True\n",
      "94 unnamed link(-95,94)(-93,94)(0,1) True\n",
      "95 unnamed link(-96,95)(-94,95)(0,1) True\n",
      "96 unnamed link(-97,96)(-95,96)(0,1) True\n",
      "97 unnamed link(-98,97)(-96,97)(0,1) True\n",
      "98 unnamed link(-99,98)(-97,98)(0,1) True\n",
      "99 unnamed link(-100,99)(-98,99)(0,1) True\n"
     ]
    }
   ],
   "source": [
    "K=snappy.Manifold('K10n4(0,1)')\n",
    "\n",
    "for n in range(0,100):\n",
    "    L.dehn_fill([(-1-n,n),(1-n,n),(0,1)])\n",
    "    print(n,L,better_is_isometric_to(K,L,1000))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In addition, we verify that the contact (+1)-surgeries are all non isometric by comparing their volumes:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def better_volume(M,index=100):\n",
    "    '''Computes the verified volume. Returns 'unclear' if SnapPy could not do it.'''\n",
    "    count=0\n",
    "    while count<index:\n",
    "        try:\n",
    "            return M.volume(verified=True)\n",
    "        except:\n",
    "            M.randomize()\n",
    "            count=count+1\n",
    "    return 'unclear'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "K10n4(2,1) 5.64676956190?\n",
      "1 unnamed link(-2,1)(0,1)(2,1) unclear\n",
      "2 unnamed link(-3,2)(-1,2)(2,1) unclear\n",
      "3 unnamed link(-4,3)(-2,3)(2,1) 11.6071772701?\n",
      "4 unnamed link(-5,4)(-3,4)(2,1) 12.3464578086?\n",
      "5 unnamed link(-6,5)(-4,5)(2,1) 12.8163759295?\n",
      "6 unnamed link(-7,6)(-5,6)(2,1) 13.1240633431?\n",
      "7 unnamed link(-8,7)(-6,7)(2,1) 13.3327605412?\n",
      "8 unnamed link(-9,8)(-7,8)(2,1) 13.4793338329?\n",
      "9 unnamed link(-10,9)(-8,9)(2,1) 13.5855861547?\n",
      "10 unnamed link(-11,10)(-9,10)(2,1) 13.6647787822?\n",
      "11 unnamed link(-12,11)(-10,11)(2,1) 13.7252420610?\n",
      "12 unnamed link(-13,12)(-11,12)(2,1) 13.7723783816?\n",
      "13 unnamed link(-14,13)(-12,13)(2,1) 13.8097968589?\n",
      "14 unnamed link(-15,14)(-13,14)(2,1) 13.8399744408?\n",
      "15 unnamed link(-16,15)(-14,15)(2,1) 13.8646527080?\n",
      "16 unnamed link(-17,16)(-15,16)(2,1) 13.8850830166?\n",
      "17 unnamed link(-18,17)(-16,17)(2,1) 13.9021821086?\n",
      "18 unnamed link(-19,18)(-17,18)(2,1) 13.9166333916?\n",
      "19 unnamed link(-20,19)(-18,19)(2,1) 13.9289543846?\n",
      "20 unnamed link(-21,20)(-19,20)(2,1) 13.9395425819?\n",
      "21 unnamed link(-22,21)(-20,21)(2,1) 13.9487072409?\n",
      "22 unnamed link(-23,22)(-21,22)(2,1) 13.9566918032?\n",
      "23 unnamed link(-24,23)(-22,23)(2,1) 13.9636899616?\n",
      "24 unnamed link(-25,24)(-23,24)(2,1) 13.9698573453?\n",
      "25 unnamed link(-26,25)(-24,25)(2,1) 13.9753201325?\n",
      "26 unnamed link(-27,26)(-25,26)(2,1) 13.9801814780?\n",
      "27 unnamed link(-28,27)(-26,27)(2,1) 13.9845263659?\n",
      "28 unnamed link(-29,28)(-27,28)(2,1) 13.9884253115?\n",
      "29 unnamed link(-30,29)(-28,29)(2,1) 13.9919372145?\n",
      "30 unnamed link(-31,30)(-29,30)(2,1) 13.9951115778?\n",
      "31 unnamed link(-32,31)(-30,31)(2,1) 13.9979902478?\n",
      "32 unnamed link(-33,32)(-31,32)(2,1) 14.0006087905?\n",
      "33 unnamed link(-34,33)(-32,33)(2,1) 14.0029975884?\n",
      "34 unnamed link(-35,34)(-33,34)(2,1) 14.0051827197?\n",
      "35 unnamed link(-36,35)(-34,35)(2,1) 14.0071866691?\n",
      "36 unnamed link(-37,36)(-35,36)(2,1) 14.0090289056?\n",
      "37 unnamed link(-38,37)(-36,37)(2,1) 14.0107263541?\n",
      "38 unnamed link(-39,38)(-37,38)(2,1) 14.0122937844?\n",
      "39 unnamed link(-40,39)(-38,39)(2,1) 14.0137441315?\n",
      "40 unnamed link(-41,40)(-39,40)(2,1) 14.0150887624?\n",
      "41 unnamed link(-42,41)(-40,41)(2,1) 14.0163376986?\n",
      "42 unnamed link(-43,42)(-41,42)(2,1) 14.0174998026?\n",
      "43 unnamed link(-44,43)(-42,43)(2,1) 14.0185829349?\n",
      "44 unnamed link(-45,44)(-43,44)(2,1) 14.0195940871?\n",
      "45 unnamed link(-46,45)(-44,45)(2,1) 14.0205394942?\n",
      "46 unnamed link(-47,46)(-45,46)(2,1) 14.0214247310?\n",
      "47 unnamed link(-48,47)(-46,47)(2,1) 14.0222547940?\n",
      "48 unnamed link(-49,48)(-47,48)(2,1) 14.0230341720?\n",
      "49 unnamed link(-50,49)(-48,49)(2,1) 14.0237669068?\n",
      "50 unnamed link(-51,50)(-49,50)(2,1) 14.0244566451?\n",
      "51 unnamed link(-52,51)(-50,51)(2,1) 14.0251066846?\n",
      "52 unnamed link(-53,52)(-51,52)(2,1) 14.0257200128?\n",
      "53 unnamed link(-54,53)(-52,53)(2,1) 14.0262993416?\n",
      "54 unnamed link(-55,54)(-53,54)(2,1) 14.0268471371?\n",
      "55 unnamed link(-56,55)(-54,55)(2,1) 14.0273656458?\n",
      "56 unnamed link(-57,56)(-55,56)(2,1) 14.0278569179?\n",
      "57 unnamed link(-58,57)(-56,57)(2,1) 14.0283228273?\n",
      "58 unnamed link(-59,58)(-57,58)(2,1) 14.0287650896?\n",
      "59 unnamed link(-60,59)(-58,59)(2,1) 14.0291852777?\n",
      "60 unnamed link(-61,60)(-59,60)(2,1) 14.0295848359?\n",
      "61 unnamed link(-62,61)(-60,61)(2,1) 14.0299650926?\n",
      "62 unnamed link(-63,62)(-61,62)(2,1) 14.0303272707?\n",
      "63 unnamed link(-64,63)(-62,63)(2,1) 14.0306724979?\n",
      "64 unnamed link(-65,64)(-63,64)(2,1) 14.0310018153?\n",
      "65 unnamed link(-66,65)(-64,65)(2,1) 14.0313161856?\n",
      "66 unnamed link(-67,66)(-65,66)(2,1) 14.0316164993?\n",
      "67 unnamed link(-68,67)(-66,67)(2,1) 14.0319035820?\n",
      "68 unnamed link(-69,68)(-67,68)(2,1) 14.0321781994?\n",
      "69 unnamed link(-70,69)(-68,69)(2,1) 14.0324410626?\n",
      "70 unnamed link(-71,70)(-69,70)(2,1) 14.0326928328?\n",
      "71 unnamed link(-72,71)(-70,71)(2,1) 14.0329341254?\n",
      "72 unnamed link(-73,72)(-71,72)(2,1) 14.0331655135?\n",
      "73 unnamed link(-74,73)(-72,73)(2,1) 14.0333875319?\n",
      "74 unnamed link(-75,74)(-73,74)(2,1) 14.0336006794?\n",
      "75 unnamed link(-76,75)(-74,75)(2,1) 14.0338054224?\n",
      "76 unnamed link(-77,76)(-75,76)(2,1) 14.0340021969?\n",
      "77 unnamed link(-78,77)(-76,77)(2,1) 14.0341914109?\n",
      "78 unnamed link(-79,78)(-77,78)(2,1) 14.0343734469?\n",
      "79 unnamed link(-80,79)(-78,79)(2,1) 14.0345486632?\n",
      "80 unnamed link(-81,80)(-79,80)(2,1) 14.0347173962?\n",
      "81 unnamed link(-82,81)(-80,81)(2,1) 14.0348799618?\n",
      "82 unnamed link(-83,82)(-81,82)(2,1) 14.0350366569?\n",
      "83 unnamed link(-84,83)(-82,83)(2,1) 14.0351877608?\n",
      "84 unnamed link(-85,84)(-83,84)(2,1) 14.0353335362?\n",
      "85 unnamed link(-86,85)(-84,85)(2,1) 14.0354742307?\n",
      "86 unnamed link(-87,86)(-85,86)(2,1) 14.0356100778?\n",
      "87 unnamed link(-88,87)(-86,87)(2,1) 14.0357412974?\n",
      "88 unnamed link(-89,88)(-87,88)(2,1) 14.0358680974?\n",
      "89 unnamed link(-90,89)(-88,89)(2,1) 14.0359906740?\n",
      "90 unnamed link(-91,90)(-89,90)(2,1) 14.0361092127?\n",
      "91 unnamed link(-92,91)(-90,91)(2,1) 14.0362238888?\n",
      "92 unnamed link(-93,92)(-91,92)(2,1) 14.0363348684?\n",
      "93 unnamed link(-94,93)(-92,93)(2,1) 14.0364423086?\n",
      "94 unnamed link(-95,94)(-93,94)(2,1) 14.0365463583?\n",
      "95 unnamed link(-96,95)(-94,95)(2,1) 14.0366471587?\n",
      "96 unnamed link(-97,96)(-95,96)(2,1) 14.0367448436?\n",
      "97 unnamed link(-98,97)(-96,97)(2,1) 14.0368395401?\n",
      "98 unnamed link(-99,98)(-97,98)(2,1) 14.0369313688?\n",
      "99 unnamed link(-100,99)(-98,99)(2,1) 14.0370204444?\n"
     ]
    }
   ],
   "source": [
    "K=snappy.Manifold('K10n4(2,1)')\n",
    "print(K,K.volume(verified=True))\n",
    "\n",
    "for n in range(1,100):\n",
    "    L.dehn_fill([(-1-n,n),(1-n,n),(2,1)])\n",
    "    print(n,L,better_volume(L))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We search for other equal fillings."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gcd(a, b):\n",
    "    while b != 0:\n",
    "        a, b = b, a % b\n",
    "    return a\n",
    "\n",
    "def coprime(a, b):\n",
    "    return gcd(a, b) == 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "unnamed link(-2,1)(0,1)(0,1) K10n4(0,1) True\n",
      "unnamed link(-3,2)(-1,2)(0,1) K10n4(0,1) True\n",
      "unnamed link(-4,3)(-2,3)(0,1) K10n4(0,1) True\n",
      "unnamed link(-5,4)(-3,4)(0,1) K10n4(0,1) True\n",
      "unnamed link(-6,5)(-4,5)(0,1) K10n4(0,1) True\n",
      "unnamed link(-7,6)(-5,6)(0,1) K10n4(0,1) True\n",
      "unnamed link(-8,7)(-6,7)(0,1) K10n4(0,1) True\n",
      "unnamed link(-9,8)(-7,8)(0,1) K10n4(0,1) True\n",
      "unnamed link(-10,9)(-8,9)(0,1) K10n4(0,1) True\n"
     ]
    }
   ],
   "source": [
    "K=snappy.Manifold('K10n4')\n",
    "\n",
    "for p in range(-50,50):\n",
    "    for q in range(1,25):\n",
    "        if coprime(p,q):\n",
    "            K.dehn_fill((p,q))\n",
    "            for n in range(1,10):\n",
    "                L.dehn_fill([(-1-n,n),(1-n,n),(p,q)])\n",
    "                if better_is_isometric_to(K,L,100)==True:\n",
    "                    print(L,K,'True')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So it seems that 0 is the only slopes where we have equal surgeries."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Data/Positive_tb.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We load the surgery descriptions of the knots and verify their hyperbolicity."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LB=snappy.Manifold('LB.lnk')\n",
    "LB.verify_hyperbolicity()[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LG=snappy.Manifold('LG.lnk')\n",
    "LG.verify_hyperbolicity()[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First we confirm (for small values of n) that the surgeries are actually isometric. And in a second step we prove that the knots are not isotopic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        X = M.drill(d)\n",
    "        X = X.filled_triangulation()\n",
    "        X.dehn_fill((1,0),-1)\n",
    "        for i in range(tries):\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "                break\n",
    "            X.randomize()\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations\n",
    "\n",
    "def better_volume(M,index=100,try_hard=False):\n",
    "    '''Computes the verified volume. Returns 0 if SnapPy could not do it.'''\n",
    "    count=0\n",
    "    while count<index:\n",
    "        try:\n",
    "            return M.volume(verified=True)\n",
    "        except:\n",
    "            M.randomize()\n",
    "            count=count+1\n",
    "    if try_hard==True:\n",
    "        pos_triang=find_positive_triangulations(M,number=1,tries=index)\n",
    "        for X in pos_triang:\n",
    "            vol=better_volume(X,index)\n",
    "            if vol!=0:\n",
    "                return vol\n",
    "    return 0\n",
    "\n",
    "def better_is_isometric_to(X,Y,index=100):\n",
    "    \"\"\"\n",
    "    Returns True if X and Y are isometric.\n",
    "    Returns False if X and Y have different homologies.\n",
    "    Returns 'unclear' if SnapPy cannot verify it.\n",
    "    The higher the index the harder SnapPy tries.\n",
    "    \"\"\"     \n",
    "    w='unclear'\n",
    "    if X.homology()!=Y.homology():\n",
    "        w=False\n",
    "    if w=='unclear':\n",
    "        for i in (0,index):\n",
    "            try:\n",
    "                w=X.is_isometric_to(Y)\n",
    "            except RuntimeError:\n",
    "                pass\n",
    "            except snappy.SnapPeaFatalError:\n",
    "                pass\n",
    "            if w==True:\n",
    "                break\n",
    "            if w==False:\n",
    "                w='unclear'\n",
    "            X.randomize()\n",
    "            Y.randomize()\n",
    "            i=i+1\n",
    "    return w"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 True\n",
      "2 True\n",
      "3 True\n",
      "4 True\n",
      "5 True\n",
      "6 True\n",
      "7 True\n",
      "8 True\n",
      "9 True\n",
      "10 True\n",
      "11 True\n",
      "12 True\n",
      "13 True\n",
      "14 True\n",
      "15 True\n",
      "16 True\n",
      "17 True\n",
      "18 True\n",
      "19 True\n",
      "20 True\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,21):\n",
    "    LB.dehn_fill([(-7-2*n,1),(-1,n)])\n",
    "    LG.dehn_fill([(-3,1),(-1,n),(1,2*n+4)])\n",
    "    print(n,better_is_isometric_to(LB,LG))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To complete the proof of the theorem, we show that the resulting knots K_B_n and K_G_n are different for all n. For that we compute the volumes of the knots using our surgery descriptions. And use the result that the volumes of the families converge monotonically to the volume of the surgery link. So we first compute the volumes of the surgery links and then check how the volumes of the families converge to this value."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "13.3503910775?"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LB.dehn_fill([(0,0),(0,0)])\n",
    "better_volume(LB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15.0353797930?"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LG.dehn_fill([(0,0),(0,0),(0,0)])\n",
    "better_volume(LG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n= 1\n",
      "Volume of K_B_n= 9.2100390724?\n",
      "Volume of K_G_n= 10.21419677729?\n",
      "n= 2\n",
      "Volume of K_B_n= 10.6277921057?\n",
      "Volume of K_G_n= 11.7653410349?\n",
      "n= 3\n",
      "Volume of K_B_n= 11.5575300151?\n",
      "Volume of K_G_n= 12.8509330423?\n",
      "n= 4\n",
      "Volume of K_B_n= 12.1649830025?\n",
      "Volume of K_G_n= 13.5789109579?\n",
      "n= 5\n",
      "Volume of K_B_n= 12.5429092245?\n",
      "Volume of K_G_n= 14.03716017562?\n",
      "n= 6\n",
      "Volume of K_B_n= 12.7761819903?\n",
      "Volume of K_G_n= 14.32153594738?\n",
      "n= 7\n",
      "Volume of K_B_n= 12.9247880752?\n",
      "Volume of K_G_n= 14.50346127446?\n",
      "n= 8\n",
      "Volume of K_B_n= 13.0236549774?\n",
      "Volume of K_G_n= 14.6250159694?\n",
      "n= 9\n",
      "Volume of K_B_n= 13.0922169585?\n",
      "Volume of K_G_n= 14.7096782388?\n",
      "n= 10\n",
      "Volume of K_B_n= 13.1415098025?\n",
      "Volume of K_G_n= 14.77080444490?\n",
      "n= 11\n",
      "Volume of K_B_n= 13.1780501252?\n",
      "Volume of K_G_n= 14.8162991502?\n",
      "n= 12\n",
      "Volume of K_B_n= 13.2058475154?\n",
      "Volume of K_G_n= 14.85103887133?\n",
      "n= 13\n",
      "Volume of K_B_n= 13.2274647902?\n",
      "Volume of K_G_n= 14.8781496164?\n",
      "n= 14\n",
      "Volume of K_B_n= 13.2445965214?\n",
      "Volume of K_G_n= 14.89970458155?\n",
      "n= 15\n",
      "Volume of K_B_n= 13.2583971039?\n",
      "Volume of K_G_n= 14.9171203641?\n",
      "n= 16\n",
      "Volume of K_B_n= 13.2696738187?\n",
      "Volume of K_G_n= 14.9313905497?\n",
      "n= 17\n",
      "Volume of K_B_n= 13.2790043823?\n",
      "Volume of K_G_n= 14.94322823072?\n",
      "n= 18\n",
      "Volume of K_B_n= 13.2868107535?\n",
      "Volume of K_G_n= 14.9531556881?\n",
      "n= 19\n",
      "Volume of K_B_n= 13.2934067730?\n",
      "Volume of K_G_n= 14.96156241099?\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,20):\n",
    "    LB.dehn_fill([(0,0),(-1,n)])\n",
    "    LG.dehn_fill([(0,0),(-1,n),(1,2*n+4)])\n",
    "    print('n=',n)\n",
    "    print('Volume of K_B_n=',better_volume(LB))\n",
    "    print('Volume of K_G_n=',better_volume(LG))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This proves that all the pairs are not isotopic and thus finishes the proof of our theorem."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Data/not_extandables.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "KB=snappy.Manifold('KB.lnk')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "KG=snappy.Manifold('KG.lnk')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "LB=KB.link().sage_link()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "LG=KG.link().sage_link()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-a^16*z^8 + a^12*z^12 - 6*a^16*z^6 + 2*a^14*z^8 + 9*a^12*z^10 - a^10*z^12 - 12*a^16*z^4 + 14*a^14*z^6 + 28*a^12*z^8 - 10*a^10*z^10 - 9*a^16*z^2 + 31*a^14*z^4 + 34*a^12*z^6 - 38*a^10*z^8 + a^8*z^10 - 2*a^16 + 26*a^14*z^2 + 9*a^12*z^4 - 70*a^10*z^6 + 8*a^8*z^8 + 8*a^14 - 12*a^12*z^2 - 64*a^10*z^4 + 22*a^8*z^6 + a^6*z^8 - 6*a^12 - 28*a^10*z^2 + 26*a^8*z^4 + 8*a^6*z^6 - 4*a^10 + 11*a^8*z^2 + 22*a^6*z^4 - 2*a^4*z^6 + a^8 + 23*a^6*z^2 - 13*a^4*z^4 + 8*a^6 - 20*a^4*z^2 + a^2*z^4 - 8*a^4 + 5*a^2*z^2 + 4*a^2"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LB.homfly_polynomial(var1='a',var2='z',normalization='az')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "a^28*z^34 + a^26*z^36 - a^24*z^38 - a^22*z^40 + 31*a^28*z^32 + 33*a^26*z^34 - 35*a^24*z^36 - 38*a^22*z^38 + a^20*z^40 + 435*a^28*z^30 + 493*a^26*z^32 - 564*a^24*z^34 - 662*a^22*z^36 + 40*a^20*z^38 + 3656*a^28*z^28 + 4411*a^26*z^30 - 5553*a^24*z^32 - 7010*a^22*z^34 + 738*a^20*z^36 - a^18*z^38 + 20525*a^28*z^26 + 26354*a^26*z^28 - 37375*a^24*z^30 - 50442*a^22*z^32 + 8330*a^20*z^34 - 41*a^18*z^36 + 81282*a^28*z^24 + 111001*a^26*z^26 - 182228*a^24*z^28 - 261260*a^22*z^30 + 64338*a^20*z^32 - 763*a^18*z^34 - a^16*z^36 + 233773*a^28*z^22 + 339256*a^26*z^24 - 665089*a^24*z^26 - 1006730*a^22*z^28 + 360410*a^20*z^30 - 8564*a^18*z^32 - 28*a^16*z^34 + 495349*a^28*z^20 + 763268*a^26*z^22 - 1850665*a^24*z^24 - 2943260*a^22*z^26 + 1514779*a^20*z^28 - 64931*a^18*z^30 - 335*a^16*z^32 + a^14*z^34 + 776322*a^28*z^18 + 1269998*a^26*z^20 - 3959504*a^24*z^22 - 6603398*a^22*z^24 + 4876291*a^20*z^26 - 352807*a^18*z^28 - 2146*a^16*z^30 + 32*a^14*z^32 + 895390*a^28*z^16 + 1559402*a^26*z^18 - 6519355*a^24*z^20 - 11440791*a^22*z^22 + 12174784*a^20*z^24 - 1422166*a^18*z^26 - 6844*a^16*z^28 + 458*a^14*z^30 + 749242*a^28*z^14 + 1404375*a^26*z^16 - 8214640*a^24*z^18 - 15364298*a^22*z^20 + 23745938*a^20*z^22 - 4343808*a^18*z^24 + 1792*a^16*z^26 + 3873*a^14*z^28 - 2*a^12*z^30 + 443235*a^28*z^12 + 923669*a^26*z^14 - 7829517*a^24*z^16 - 16060098*a^22*z^18 + 36308953*a^20*z^20 - 10182839*a^18*z^22 + 124067*a^16*z^24 + 21530*a^14*z^26 - 53*a^12*z^28 + 177593*a^28*z^10 + 448346*a^26*z^12 - 5544794*a^24*z^14 - 13177556*a^22*z^16 + 43567857*a^20*z^18 - 18453199*a^18*z^20 + 634162*a^16*z^22 + 82795*a^14*z^24 - 625*a^12*z^26 + 44864*a^28*z^8 + 167580*a^26*z^10 - 2844631*a^24*z^12 - 8623258*a^22*z^14 + 40985051*a^20*z^16 - 25929225*a^18*z^18 + 1886605*a^16*z^20 + 225496*a^14*z^22 - 4336*a^12*z^24 + a^10*z^26 + 6285*a^28*z^6 + 50709*a^26*z^8 - 1018410*a^24*z^10 - 4589979*a^22*z^12 + 30132425*a^20*z^14 - 28234886*a^18*z^16 + 3843464*a^16*z^18 + 436906*a^14*z^20 - 19739*a^12*z^22 + 23*a^10*z^24 + 373*a^28*z^4 + 11681*a^26*z^6 - 238265*a^24*z^8 - 1999298*a^22*z^10 + 17196411*a^20*z^12 - 23724804*a^18*z^14 + 5642609*a^16*z^16 + 592903*a^14*z^18 - 62395*a^12*z^20 + 236*a^10*z^22 + 4*a^28*z^2 + 1593*a^26*z^4 - 30949*a^24*z^6 - 691517*a^22*z^8 + 7513077*a^20*z^10 - 15243081*a^18*z^12 + 6080050*a^16*z^14 + 535731*a^14*z^16 - 141793*a^12*z^18 + 1438*a^10*z^20 + 81*a^26*z^2 - 865*a^24*z^4 - 176637*a^22*z^6 + 2447555*a^20*z^8 - 7367585*a^18*z^10 + 4818092*a^16*z^12 + 274560*a^14*z^14 - 237768*a^12*z^16 + 5847*a^10*z^18 - 2*a^8*z^20 + a^26 + 216*a^24*z^2 - 29641*a^22*z^4 + 567143*a^20*z^6 - 2606683*a^18*z^8 + 2778311*a^16*z^10 + 15443*a^14*z^12 - 301548*a^12*z^14 + 16894*a^10*z^16 - 39*a^8*z^18 + 7*a^24 - 2634*a^22*z^2 + 85853*a^20*z^4 - 645155*a^18*z^6 + 1137512*a^16*z^8 - 79757*a^14*z^10 - 296814*a^12*z^12 + 35957*a^10*z^14 - 326*a^8*z^16 - 66*a^22 + 7149*a^20*z^2 - 103304*a^18*z^4 + 316206*a^16*z^6 - 50083*a^14*z^8 - 231670*a^12*z^10 + 57308*a^10*z^12 - 1545*a^8*z^14 + 3*a^6*z^16 + 205*a^20 - 9211*a^18*z^2 + 55064*a^16*z^4 - 8736*a^14*z^6 - 143748*a^12*z^8 + 68320*a^10*z^10 - 4619*a^8*z^12 + 47*a^6*z^14 - 315*a^18 + 5125*a^16*z^2 + 3247*a^14*z^4 - 68699*a^12*z^6 + 59887*a^10*z^8 - 9137*a^8*z^10 + 305*a^6*z^12 - a^4*z^14 + 171*a^16 + 1712*a^14*z^2 - 23502*a^12*z^4 + 37339*a^10*z^6 - 12175*a^8*z^8 + 1077*a^6*z^10 - 16*a^4*z^12 + 224*a^14 - 5037*a^12*z^2 + 15649*a^10*z^4 - 10841*a^8*z^6 + 2268*a^6*z^8 - 101*a^4*z^10 - 499*a^12 + 3938*a^10*z^2 - 6160*a^8*z^4 + 2928*a^6*z^6 - 325*a^4*z^8 + 446*a^10 - 1982*a^8*z^2 + 2223*a^6*z^4 - 572*a^4*z^6 + a^2*z^8 - 269*a^8 + 873*a^6*z^2 - 547*a^4*z^4 + 7*a^2*z^6 + 134*a^6 - 257*a^4*z^2 + 17*a^2*z^4 - 46*a^4 + 19*a^2*z^2 + 8*a^2"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LG.homfly_polynomial(var1='a',var2='z',normalization='az')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

